Dual-Conformal Regularization of Infrared Loop Divergences and the Chiral Box Expansion

We revisit the familiar construction of one-loop scattering amplitudes via generalized unitarity in light of the recently understood properties of loop integrands prior to their integration. We show how in any four-dimensional quantum field theory, the integrand-level factorization of infrared divergences leads to twice as many constraints on integral coefficients than are visible from the integrated expressions. In the case of planar, maximally supersymmetric Yang-Mills amplitudes, we demonstrate that these constraints are both sufficient and necessary to imply the finiteness and dual-conformal invariance of the ratios of scattering amplitudes. We present a novel regularization of the scalar box integrals which makes dual-conformal invariance of finite observables manifest term by term, and describe how this procedure can be generalized to higher loop-orders. Finally, we describe how the familiar scalar boxes at one-loop can be upgraded to `chiral boxes' resulting in a manifestly infrared-factorized, box-like expansion for all one-loop integrands in planar, N=4 super Yang-Mills. Accompanying this note is a Mathematica package which implements our results, and allows for the efficient numerical evaluation of any one-loop amplitude or ratio function.

==> loop_amplitudes.m <==
(* ::Package:: *)

(******************************************************************************
 *                                                                            *
 *    One Loop Amplitudes in N=4 SYM                                          *
 *                                                                            *
 *    J. Bourjaily, February  2013                                            *
 *                                                                            *
 *                                                                            *
 ******************************************************************************)

Print[\!\(\*
TagBox[
StyleBox[
RowBox[{"Panel", "[", 
RowBox[{
RowBox[{"Column", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Panel", "[", 
RowBox[{
TagBox[
StyleBox[
TagBox[
StyleBox[
RowBox[{"Graphics", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Nest", "[", 
RowBox[{"Lighter", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}], ",", "2"}], "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "0", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Circle", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "0"}], "]"}], ",", "4.164213562373095`"}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "0"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "4", "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1", ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"-", "1"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "1", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.295565513555934`", ",", "2.103065513555934`"}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.8075`", ",", "1.8075`"}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.103065513555934`", ",", "1.295565513555934`"}], "]"}], ",", "0.075`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.103065513555934`", ",", 
RowBox[{"-", "1.295565513555934`"}]}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.8075`", ",", 
RowBox[{"-", "1.8075`"}]}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.295565513555934`", ",", 
RowBox[{"-", "2.103065513555934`"}]}], "]"}], ",", "0.075`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.295565513555934`"}], ",", 
RowBox[{"-", "2.103065513555934`"}]}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8075`"}], ",", 
RowBox[{"-", "1.8075`"}]}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.103065513555934`"}], ",", 
RowBox[{"-", "1.295565513555934`"}]}], "]"}], ",", "0.075`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.103065513555934`"}], ",", "1.295565513555934`"}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8075`"}], ",", "1.8075`"}], "]"}], ",", "0.075`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.295565513555934`"}], ",", "2.103065513555934`"}], "]"}], ",", "0.075`"}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"a", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8611817172717309`", ",", "3.2139739234075164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "0.7159258262890681`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"B", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2139739234075164`", ",", "0.8611817172717309`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "0.008819045102520684`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"b", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2139739234075164`", ",", 
RowBox[{"-", "0.8611817172717309`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", "0.5088190451025207`"}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"C", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8611817172717309`", ",", 
RowBox[{"-", "3.2139739234075164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", "1.2159258262890682`"}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"c", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8611817172717309`"}], ",", 
RowBox[{"-", "3.2139739234075164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", "1.2159258262890682`"}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"D", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2139739234075164`"}], ",", 
RowBox[{"-", "0.8611817172717309`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", "0.5088190451025207`"}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"d", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2139739234075164`"}], ",", "0.8611817172717309`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"1", ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "0.008819045102520684`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"A", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "26"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8611817172717309`"}], ",", "3.2139739234075164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Times", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "12"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{"6", ",", 
RowBox[{"Times", "[", 
RowBox[{"5", ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"3", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"-", "0.7159258262890681`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0.825`", "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "1", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "4", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", "1"}], "]"}], ",", "0.65`"}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0.825`", "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "1", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "4", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", 
RowBox[{"-", "1"}]}], "]"}], ",", "0.65`"}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0.8525`", "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "1", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "4", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", 
RowBox[{"-", "1"}]}], "]"}], ",", "0.65`"}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0.825`", "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "1", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "4", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", "0.65`"}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "5", "]"}], ",", 
RowBox[{"Circle", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "0"}], "]"}], ",", 
RowBox[{"Plus", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "3"}], "]"}], ",", 
RowBox[{"Power", "[", 
RowBox[{"2", ",", 
RowBox[{"Rational", "[", 
RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"ImageSize", ",", "250"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"Nest", "[", 
RowBox[{"Lighter", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}], ",", "2"}], "]"}]}], "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"Nest", "[", 
RowBox[{"Lighter", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}], ",", "5"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", "6"}], "]"}]}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{"Style", "[", 
RowBox[{"\"\<One-Loop Amplitude Integrands\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<and Integrals in \>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<N\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Mathematica5\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<=4 SYM\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Jacob L. Bourjaily, 2013\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Alignment", ",", "Center"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"15", ",", "15"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "12.5`"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)];



BeginPackage["OneLoop`"]

Begin["Global`"]


(*   General Utilities         *)
nice[exprn_]:=Block[{graphicsProtect=(Thread[Rule[#,Symbol["gr"<>ToString[#]]&/@Range[Length[#]]]]&@DeleteDuplicates[Cases[exprn,_Graphics,{0,\[Infinity]}]]),diLogRule={Li[x_]:>Subscript[Style["Li",FontFamily->"Times"],2][x],log[x_]:>Style["log",FontFamily->"Times"][x]},integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},ampRule={amp[n_,k_]:>Subsuperscript[Style["A",FontFamily->"Mathematica5",FontSize->36],Style[n,FontFamily->"Times",FontSize->26],Row[Style[#,FontFamily->"Times",FontSize->24]&/@{"(",k,")"}]]},kermitRule={kermit[x_,y_]:>Row[Flatten[{"K[(",x,");(",y,")]"}]]},loopLineRule=(RuleDelayed[h_[x___,#1,#2,y___],h[x,"("<>#3<>#4<>")",y]]&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["X1"],Symbol["X2"]}}),{{"\[ScriptL]",""},{"X",""}}}])),loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[1]),{{"A","B"}}}]),shiftRule={shift[x_,y_]:>Row[Flatten@{"Q[",Riffle[x,","],"]"}]},capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={ab[x__]:>Row[{"\[LeftAngleBracket]",x,"\[RightAngleBracket]"}],sb[x__]:>Row[{"[",x,"]"}],asb[x_,y_,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Riffle[y,"+"],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},subscriptRule={head_[q_Integer]:>If[Length[Variables[head[q]]]>0&&(Head[head]===Symbol),Subscript[head,q],head[q]]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]},graphDrawingRules={scalarBox[r_]:>Graphics[Join[skeletonBox[r],cornerDecorations[0][r]],ImageSize->250],chiralBox[q_][r_]:>Graphics[Join[skeletonBox[r],cornerDecorations[q][r]],ImageSize->250],onShellGraph[q_][r_,k_]:>Graphics[Join[skeletonBox[r],cornerDecorations[q][r,k]],ImageSize->250]}},Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn),{graphicsProtect,integerPaddingRule,loopLineRule,loopLineRule,diLogRule,shiftRule,loopVariableNameRule,capRule,subscriptRule,bracketRule,ampRule,kermitRule,ruleRule,Reverse/@graphicsProtect,graphDrawingRules}],matrixRule,{0,1}]];

niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "],""]]];
timed[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],output},If[exprnHead===Map,exprnHead=Unevaluated[exprn][[1,0]];];If[exprnHead===Function,exprnHead="";,exprnHead=Row[{" ",exprnHead}];];output=Evaluate[exprn];Print["   Evaluation of the function",exprnHead," required ",niceTime[AbsoluteTime[]-t0]," to complete."];output];SetAttributes[timed,HoldFirst];

random[list_]:=randomSubset[1][list][[1]];randomSubset[length_:5][set_]:=set[[(If[Length[#]<length,#,#[[1;;length]]]&@DeleteDuplicates[RandomInteger[{1,Length[set]},{2 length}]])]];



(*   Numerical-Operations            *)
(*   ---   Kinematics Specification  *)


positiveZs[n_Integer]:=(Zs=Array[Binomial[#1+#2-1,#1]&,{n+4,4}];Ls=Zs[[1;;-5,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])).Zs[[1;;-5,3;;4]]);ClearAll[ab];);
randomPositiveZs[n_]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+8,1}],3];Zs=Transpose[Inverse[Transpose@Zs[[{1,2,3,4}]]].Transpose[Zs]][[5;;-1]];);
exampleTwistors[n_,explicifyTrueQ_:True]:=(positiveZs[n-2];Zs=Join[Zs[[1;;n]],{{\[Eta][1],\[Eta][2],1,0},{\[Eta][3],\[Eta][4],0,1}},Zs[[-2;;-1]]]/.If[explicifyTrueQ,Thread[Rule[\[Eta]/@Range[4],RandomInteger[{1,50},{4}]]],{}];);
showTwistors:=(Row[{Grid[Prepend[Transpose[Zs[[1;;-5]]],nice[Z[#]]&/@Range[Length[Zs]-4]],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-2;;-1]]],{"A","B"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-4;;-3]]],nice[X[#]]&/@Range[2]],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}]},Spacer[10]]);

setupUsingTwistors[inputTwistors_]/;Depth[inputTwistors]==3:=Block[{ephZs=If[Length[inputTwistors]==4&&Not[Length[inputTwistors[[1]]]==4],Transpose[inputTwistors],inputTwistors],n},(n=Length[ephZs];Zs=ephZs;Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])).Zs[[All,3;;4]]);ClearAll[ab];)];
setupUsingSpinors[inputLs_List,inputLbs_List]/;Depth[inputLs]==Depth[inputLbs]==3:=Block[{wLs=If[Length[inputLs]==2,Transpose[inputLs],inputLs],wLbs=If[Length[inputLbs]==2,Transpose[inputLbs],inputLbs],qInverse,n},If[Not[DeleteDuplicates[Flatten[Transpose[wLbs].wLs]]=={0}],Print["The spinors used to not satisfy momentum conservation:"];,(n=Length[wLs];{Ls,Lbs}={wLs,wLbs};ab[x__]:=ab[x]=Det[Ls[[{x}]]];qInverse=Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,ab[j,i],0],{n,n}]];Zs=Join@@@Transpose[{Ls,(qInverse.Lbs)}];ClearAll[ab];)]];


(*   Numerical-Operations            *)
(*   ---   Evaluation                *)


evaluate[exprn_]:=Block[{wExprn},ClearAll[ab,cap,kermit,Li,log];wExprn=ReleaseHold[exprn];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];kermit[x_,y_]:=kermit[x,y]=-Times[Power[Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]})),-1],Power[ab[A,B,cap[x,y]],2]];wExprn=wExprn;ab[x__]:=ab[x]=Det[Zs[[{x}/.{X1->-4,X2->-3,A->-2,B->-1}]]];Li[x_]:=Li[x]=PolyLog[2,x];log[x_]:=log[x]=Log[x];wExprn=wExprn;ClearAll[ab,cap,kermit,Li,log];wExprn];SetAttributes[evaluate,HoldFirst];
fromRform[inputN_:0][inputExprn_]:=Module[{n=If[Not[inputN==0],inputN,Max[Cases[Flatten[{((Cases[inputExprn,_R,{0,\[Infinity]}]//.cap[x__]:>List[x]//.shift[x_,y_]:>x)//.R[x__]:>List[x]),((Cases[inputExprn,_kermit,{0,\[Infinity]}]//.cap[x__]:>List[x]//.shift[x_,y_]:>x)//.kermit[x__]:>List[x])}],_Integer]]],exprn=If[Head[inputExprn]===List,inputExprn,{inputExprn}]},Block[{wExprn=(exprn/.Times[z___,x_R,y___R]:>times[z,x,y]),resParts,deltaParts,full},R[x__]:=R[x]=(Power[Times@@(ab@@@Partition[{x},4,1,1]),-1]);times[x__]:=Times[x];resParts=wExprn;ClearAll[R,times];deltaParts=Cases[#,_R,{0,\[Infinity]}]&/@wExprn;R[t__]:=R[t]=((r[t]//.{r[x___,y_,z___,y_,w___]->0,r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],n]]});deltaParts=deltaParts;ClearAll[R,times];full=Transpose[{resParts,deltaParts}]]];

rForm[exprn_]:=Block[{wExprn,workingN,rParts,deltaParts},ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];wExprn=ReleaseHold[exprn];wExprn=wExprn;onShellGraph[num_][legList_,kChargeList_]:=onShellGraph[num][legList,kChargeList]=Block[{cutProps=quadCuts[legList][[num]],cutRs=boxRs[legList][[num]],cornerRules,cornerAmps},workingN=(Length@Flatten[legList]);cornerRules=(Thread/@(Rule@@@(Transpose[{(Range[2+Length[#]]&/@legList),(RotateRight/@(Join@@@Transpose[{legList,Reverse/@Partition[#,2,1,1]}]))}])))&@(cutProps);((Times@@@Tuples[Append[((rAmp[#1+2,#2]/.{R[x__]:>(R@@({x}/.#3))})&@@@Transpose[{Length/@legList,kChargeList,cornerRules}]),{cutRs}]]))];wExprn=Flatten[{wExprn}];amp[n_,0]:=amp[n,0]=1;amp[n_,k_]:=amp[n,k]=rAmp[n,k];wExprn=Flatten[{wExprn}];ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];wExprn];SetAttributes[rForm,HoldFirst];
integrate[exprn_]:=Block[{wExprn},ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];wExprn=ReleaseHold[exprn];scalarBox[legList_]:=scalarBox[legList]=-scalarBoxIntegral[legList];chiralBox[term_][legList_]:=chiralBox[1][legList]=chiralBox[2][legList]=-chiralBoxIntegral[legList];wExprn=wExprn;ClearAll[onShellGraph,scalarBox,chiralBox,R];wExprn];SetAttributes[integrate,HoldFirst];
integrand[exprn_]:=Block[{wExprn},ClearAll[onShellGraph,scalarBox,chiralBox,R];wExprn=ReleaseHold[exprn];scalarBox[legList_]:=scalarBox[legList]=-scalarBoxIntegrand[legList];chiralBox[term_][legList_]:=chiralBox[term][legList]=-chiralBoxIntegrands[legList][[term]];wExprn=wExprn;ClearAll[onShellGraph,scalarBox,chiralBox,R];wExprn];SetAttributes[integrate,HoldFirst];
analyticIntegrand[exprn_]:=Block[{wExprn,workingN,rParts,deltaParts},ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];wExprn=ReleaseHold[exprn];scalarBox[legList_]:=scalarBox[legList]=(workingN=(Length@Flatten[legList]);-scalarBoxIntegrand[legList]);chiralBox[term_][legList_]:=chiralBox[term][legList]=(workingN=Length[Flatten[legList]];-chiralBoxIntegrands[legList][[term]]);wExprn=wExprn;onShellGraph[num_][legList_,kChargeList_]:=onShellGraph[num][legList,kChargeList]=Block[{cutProps=quadCuts[legList][[num]],cutRs=boxRs[legList][[num]],cornerRules,cornerAmps},workingN=(Length@Flatten[legList]);cornerRules=(Thread/@(Rule@@@(Transpose[{(Range[2+Length[#]]&/@legList),(RotateRight/@(Join@@@Transpose[{legList,Reverse/@Partition[#,2,1,1]}]))}])))&@(cutProps);((Times@@@Tuples[Append[((rAmp[#1+2,#2]/.{R[x__]:>(R@@({x}/.#3))})&@@@Transpose[{Length/@legList,kChargeList,cornerRules}]),{cutRs}]]))];wExprn=Flatten[{(wExprn)}];amp[n_,k_]:=amp[n,k]=rAmp[n,k];wExprn=Flatten[{(wExprn)}];deltaParts=Cases[#,_R,{0,\[Infinity]}]&/@wExprn;R[x__]:=R[x]=(Power[Times@@(ab@@@Partition[{x},4,1,1]),-1]);rParts=wExprn;ClearAll[R];R[t__]:=R[t]=((r[t]//.{r[x___,y_,z___,y_,w___]->0,r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],workingN]]});deltaParts=deltaParts;ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];Transpose[{rParts,deltaParts}]];SetAttributes[analyticIntegrand,HoldFirst];
analyticIntegral[exprn_,keepEpsilonsQ_:True]:=Block[{wExprn,workingN,rParts,deltaParts},ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];wExprn=ReleaseHold[exprn];scalarBox[legList_]:=scalarBox[legList]=(workingN=(Length@Flatten[legList]);-scalarBoxIntegral[legList,keepEpsilonsQ]);chiralBox[term_][legList_]:=chiralBox[1][legList]=chiralBox[2][legList]=(workingN=Length[Flatten[legList]];-chiralBoxIntegral[legList]);wExprn=wExprn;onShellGraph[num_][legList_,kChargeList_]:=onShellGraph[num][legList,kChargeList]=Block[{cutProps=quadCuts[legList][[num]],cutRs=boxRs[legList][[num]],cornerRules,cornerAmps},workingN=(Length@Flatten[legList]);cornerRules=(Thread/@(Rule@@@(Transpose[{(Range[2+Length[#]]&/@legList),(RotateRight/@(Join@@@Transpose[{legList,Reverse/@Partition[#,2,1,1]}]))}])))&@(cutProps);((Times@@@Tuples[Append[((rAmp[#1+2,#2]/.{R[x__]:>(R@@({x}/.#3))})&@@@Transpose[{Length/@legList,kChargeList,cornerRules}]),{cutRs}]]))];wExprn=Flatten[{wExprn}];amp[n_,0]:=amp[n,0]=1;amp[n_,k_]:=amp[n,k]=rAmp[n,k];wExprn=Flatten[{wExprn}];deltaParts=Cases[#,_R,{0,\[Infinity]}]&/@wExprn;R[x__]:=R[x]=(Power[Times@@(ab@@@Partition[{x},4,1,1]),-1]);rParts=wExprn;ClearAll[R];R[t__]:=R[t]=((r[t]//.{r[x___,y_,z___,y_,w___]->0,r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],workingN]]});deltaParts=deltaParts;ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];Transpose[{rParts,deltaParts}]];SetAttributes[analyticIntegral,HoldFirst];



(*   BCFW Tree and Loop Recursions   *)
(*   ---                             *)


bcfwPartitions[n_,k_,ell_:0]:=Select[Flatten[Table[{{n-nR+2,k-kR-1,ell-ellR},{nR,kR,ellR}},{nR,4,n-1},{kR,0,nR-4},{ellR,0,ell}],2],Function[{nL,kL,ellL},(0<=kL<=nL-4)||(nL==3&&kL==0&&ellL==0)]@@#[[1]]&];
bcfwBridge[0][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][twistorLabels_]:=Block[{jHat,nHat,rightLabelRules,leftAmp,rightAmp},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,-2,1}]]];nHat=cap[twistorLabels[[{-1,-2}]],twistorLabels[[{nL,nL-1,1}]]];rightLabelRules=Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-1->nHat}]]];leftAmp=(rAmp[nL,kL,ellL]/.{R[x__]:>R@@({x}/.{nL->jHat}),kermit[x__]:>kermit@@({x}/.{nL->jHat})});rightAmp=(rAmp[nR,kR,ellR]/.{R[x__]:>R@@({x}/.rightLabelRules),kermit[x__]:>kermit@@({x}/.rightLabelRules)});Times@@@Tuples[{leftAmp,{(R@@twistorLabels[[{1,nL-1,nL,-2,-1}]])},rightAmp}]];bcfwBridge[1][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][inputLabels_]:=Block[{jHat,nHat,aHat,rightLabelRules,leftLabelRules,leftAmp,rightAmp,twistorLabels=RotateRight[inputLabels]},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,1,2}]]];aHat=cap[twistorLabels[[{-3,-2,2}]],twistorLabels[[{-1,1}]]];nHat=cap[twistorLabels[[{-2,-3}]],twistorLabels[[{-1,1,2}]]];leftLabelRules=Thread[Rule[Range[nL],ReplacePart[twistorLabels[[1;;nL]],{1->aHat,nL->jHat}]]];rightLabelRules=Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-2->nHat,-1->aHat}]]];leftAmp=(rAmp[nL,kL,0]/.{R[x__]:>R@@({x}/.leftLabelRules)});rightAmp=(rAmp[nR,kR,0]/.{R[x__]:>R@@({x}/.rightLabelRules)});Times@@@Tuples[{leftAmp,{(kermit@@{twistorLabels[[{2,nL-1,nL}]],twistorLabels[[{2,-3,-2}]]})},rightAmp}]];
rAmp[n_,k_,ell_:0]:=rAmp[n,k,ell]=Which[(k==0||n==3)&&(ell==0),{1},k<0||k>n-4,{},True,Join[rAmp[n-1,k,ell],(Join@@(bcfwBridge[0][##][Range[n]]&@@@bcfwPartitions[n,k,ell])),Join[If[ell==0,{},(Join@@(bcfwBridge[1][##][Join[Range[n],{A,B}]]&@@@bcfwPartitions[n+2,k+1,0][[1;;-2]]))]]]];
nAmp[n_,k_,ell_:0]:=Block[{Zs=Zs},If[Length[Zs]<(n+2ell),positiveZs[n+2ell]];evaluate[fromRform[n][rAmp[n,k,ell]]]];
bcfwLoopIntegrand[n_,k_]:=bcfwLoopIntegrand[n,k]=fromRform[n][rAmp[n,k,1]];
treeAmp[n_,k_]:=treeAmp[n,k]=fromRform[n][rAmp[n,k,0]];


(*   (Coloured) Box Expansion        *)
(*   ---   Objects and Expansions    *)


scalarBoxes[n_]:=scalarBoxes[n]=Block[{legLists=RotateLeft[#,Ordering[Partition[Length/@#,4,1,1],1][[1]]-1]&/@Flatten[Mod[Table[{Range[l+1,i+n],Range[i+1,j],Range[j+1,k],Range[k+1,l]},{i,1,n-2},{j,i+1,n-1},{k,j+1,n},{l,k+1,n}],n,1],3]},{Cases[legLists,{{m1_},{m2_},{m3_},w___}],Cases[legLists,{{m1_},{y1_,y2__},{m2_},w___}],Cases[legLists,{{m1_},{m2_},{y1_,y2__},w___}],Cases[legLists,{{m1_},{y1_,y2__},{z1_,z2__},w___}],Sort[#,#1[[1]]<#2[[1]]&]&/@Cases[legLists,{{y1_,y2__},w___}]}];
colouringPartitions[k_]:=colouringPartitions[k]=(List[Join[If[k>0,{{0,-1,0,k-1}},{}],{{-1,0,-1,k}}],Join[Table[{-1,j,-1,k-j},{j,0,k}],Table[{0,j,0,k-2-j},{j,0,k-2}]],Join[Table[{-1,0,j,k-1-j},{j,0,k-1}],Table[{0,-1,j,k-1-j},{j,0,k-1}]],Join[Select[Flatten[Table[{-1,j,i,k-i-j-1},{i,0,k-1},{j,0,k-1}],1],#[[-1]]>=0&],Select[Flatten[Table[{0,j,i,k-i-j-2},{i,0,k-1},{j,0,k-1}],1],#[[-1]]>=0&]],Select[Flatten[Table[{j,i,m,k-i-j-m-2},{m,0,k-2},{i,0,k-2},{j,0,k-2}],2],#[[-1]]>=0&]]);
colouredBoxes[n_,k_]:=colouredBoxes[n,k]=Block[{boxList=scalarBoxes[n],defaultColourings=colouringPartitions[k],nLists,rotateLists,colourRules,legs},nLists=(Length/@#&/@#&/@boxList);colourRules=Join@@(Function[{nLegs,colours},Table[Rule[legs@@j,Select[colours,Min[#1-#2&@@@DeleteCases[Transpose[{j,#}],{1,x_}]]>=2&]],{j,nLegs}]]@@@Transpose[{(DeleteDuplicates/@nLists),defaultColourings}]);DeleteCases[((Transpose/@Transpose[{boxList,legs@@@#&/@nLists}])/.colourRules),{x_,{}},2]];
colouredBoxExpansion[n_,k_]:=colouredBoxExpansion[n,k]=Function[{legList,kChargeLists},box[legList,If[Head[kChargeLists[[1]]]===Integer,If[kChargeLists[[1]]==-1,{{kChargeLists},{}},{If[Min[Length/@legList]>1,{kChargeLists},{}],{kChargeLists}}],{If[Min[Length/@legList]>1,kChargeLists,Select[kChargeLists,#[[1]]==-1&]],Select[kChargeLists,#[[1]]>-1&]}]]]@@@((Join@@colouredBoxes[n,k]));
boxCoefficient[n_,k_,colour_:0][abc__]:=boxCoefficient[n,k,colour][abc]=If[colour==0,Join@@(boxCoefficient[n,k,#][abc]&/@Range[2]),Block[{terms=Select[colouredBoxExpansion[n,k],Length[Intersection[#[[1,All,1]],{abc}]]==Length[{abc}]&]},(terms/.{box[x_,{y_,z_}]:>(Sequence@@If[OddQ[Flatten[Position[x[[All,1]],{abc}[[1]]]][[1]]],If[colour==1,onShellGraph[1][x,#]&/@y,onShellGraph[2][x,#]&/@z],If[colour==2,onShellGraph[1][x,#]&/@y,onShellGraph[2][x,#]&/@z]])})]];


scalarBoxExpansion[n_,k_]:=Block[{colouredBoxes=colouredBoxExpansion[n,k]},Join@@Replace[colouredBoxes,(box[x_,{y_,z_}]:>(Times[scalarBox[x],(Join[onShellGraph[1][x,#]&/@y,onShellGraph[2][x,#]&/@z])])),{1}]];
chiralBoxExpansion[n_,k_]:=Block[{colouredBoxes=colouredBoxExpansion[n,k]},Join[(Join@@Replace[colouredBoxes,(box[x_,{y_,z_}]:>(Join@@List[Times[chiralBox[1][x],(onShellGraph[1][x,#]&/@y)],Times[chiralBox[2][x],(onShellGraph[2][x,#]&/@z)]])),{1}]),If[n>4,Times[amp[n,k],((scalarBox[{{#1},{#2},Mod[Range[n-2]+#3-1,n,1]}])&@@@Partition[Range[n],3,1,1])],{}]]];
chiralBoxRatioExpansion[n_,k_]:=Block[{colouredBoxes=colouredBoxExpansion[n,k],mhvBoxes=colouredBoxExpansion[n,0]},Join[(Join@@Replace[colouredBoxes,(box[x_,{y_,z_}]:>(Join@@List[Times[chiralBox[1][x],(onShellGraph[1][x,#]&/@y)],Times[chiralBox[2][x],(onShellGraph[2][x,#]&/@z)]])),{1}]),(Replace[mhvBoxes,(box[x_,{y_,z_}]:>(-amp[n,k]chiralBox[1][x])),{1}])]];
scalarBoxRatioExpansion[n_,k_]:=Block[{colouredBoxes=colouredBoxExpansion[n,k],mhvBoxes=colouredBoxExpansion[n,0]},Join[Join@@Replace[colouredBoxes,(box[x_,{y_,z_}]:>(Times[scalarBox[x],(Join[onShellGraph[1][x,#]&/@y,onShellGraph[2][x,#]&/@z])])),{1}],(Replace[mhvBoxes,(box[x_,{y_,z_}]:>(-amp[n,k]scalarBox[x])),{1}])]];


canonicalizeLegs[legList_]:=Block[{newLegs=RotateLeft[legList,Ordering[Partition[Length/@legList,4,1,1],1][[1]]-1]},If[Length[newLegs[[1]]]==1,newLegs,Sort[newLegs,#1[[1]]<#2[[1]]&]]];
padLegs[legList_]:=If[Min[Length/@legList]>1,legList[[All,{1,-1}]],Block[{newLegs=(Replace[legList,{List[x_,y___,z_]:>List[x,List[y,z][[1]],List[x,y][[-1]],z]},1])},If[Length[newLegs]==3,Join[newLegs[[1;;2]],{Join[newLegs[[3,1;;2]],{X1,X1}],Join[{X2,X2},newLegs[[3,3;;4]]]}],newLegs]]];
cyclicSeedQ[legList_]:=((Sort[NestList[Function[{legs},Mod[legs+1,Length[Join@@legs],1]],#,Length[Flatten[#]]-1]][[2]]&@legList))===legList;
onlyCyclicSeeds[exprn_]:=Block[{wExprn},ClearAll[onShellGraph,scalarBox,chiralBox,amp,R];wExprn=ReleaseHold[exprn];scalarBox[legList_]/;Not[cyclicSeedQ[legList]]:=0;chiralBox[term_][legList_]/;Not[cyclicSeedQ[legList]]:=0;onShellGraph[num_][legList_,kChargeList_]/;Not[cyclicSeedQ[legList]]:=0;wExprn=wExprn;ClearAll[onShellGraph,scalarBox,chiralBox,R];DeleteCases[wExprn,0]];SetAttributes[onlyCyclicSeeds,HoldFirst];


(*   (Coloured) Box Expansion        *)
(*   ---   One-Loop Graphs           *)


skeletonBox[legList_]:=Block[{modifiedLegData=(Join@@(Transpose/@Transpose[{(If[Length[legList]==3,{{"",legList[[1,1]],""},{"",legList[[2,1]],""},{legList[[3,1]],".",X1},{X2,".",legList[[3,-1]]}},Replace[legList,{List[q_]:>List["",q,""],List[x_,y_]:>List[x,"",y],List[x_,z_,q__,y_]:>List[x,".",y]},{1}]]),(Table[Transpose@{j[[1]]&/@Range[3],(j[[2]].#&/@List[{(6+5 Sqrt[2])(-1+Sqrt[3]),(6+5 Sqrt[2])(1+Sqrt[3])},2{(6+5 Sqrt[2]),(6+5 Sqrt[2])},{(6+5 Sqrt[2])(1+Sqrt[3]),(6+5 Sqrt[2]) (-1+Sqrt[3])}]/12),List[{},j[[2]].#&/@(List[{17 (-1+Sqrt[3]),17 (1+Sqrt[3])},{34,34},{17 (1+Sqrt[3]),17 (-1+Sqrt[3])}]/40),{}]},{j,{{{1,1},{{1,0},{0,1}}},{{1,-1},{{0,1},{-1,0}}},{{-1,-1},{{-1,0},{0,-1}}},{{-1,1},{{0,-1},{1,0}}}}}])}])),textData,graphicsData},textData=Text[Style[(#1/.{X1->Subscript[X,1],X2->Subscript[X,2]}),FontSize->26,FontFamily->"Times"],1.08#2[[2]],-#2[[2]]/(Power[2,1/2]+5/3)-{0,-.25}]&@@@Cases[modifiedLegData,{q_Integer,x__}|{r_Symbol,x__}];graphicsData=Flatten[List[{Directive[{GrayLevel[1],Opacity[0],EdgeForm[{Opacity[0],AbsoluteThickness[3],Black}]}],Circle[{0,0},Power[2,1/2]+2.75]},Opacity[1],Black,AbsoluteThickness[3],Line[{{-1,-1},{-1,1},{1,1},{1,-1},{-1,-1}}],Line[{#1,#2}]&@@@(Cases[modifiedLegData,{q_Integer,x__}|{r_Symbol,x__}][[All,2]]),Directive[{GrayLevel[0],EdgeForm[{Opacity[1],AbsoluteThickness[3],Black}]}],Function[{y,z,w},Disk[y+# .95,.075]&/@w]@@@(Cases[modifiedLegData,{".",x__}][[All,2]]),textData],1]];
cornerDecorations[chiralType_:0][legList_,kChargeList_:{"b","b","b","b"}]:=Block[{legPairing=Transpose[{If[Length[legList]==3,{{"",legList[[1,1]],""},{"",legList[[2,1]],""},{legList[[3,1]],".",X1},{X2,".",legList[[3,-1]]}},legList],(kChargeList),{{1,1},{1,-1},{-1,-1},{-1,1}},If[kChargeList==={"b","b","b","b"}&&Not[chiralType===0],If[chiralType==1,{-1,0,-1,0},{0,-1,0,-1}],kChargeList]}],cornerStyle},cornerStyle=Join[Which[chiralType===1&&kChargeList==={"b","b","b","b"},{BSplineCurve[{{1.`,1.`},{0.9936275277132858`,0.75792526731777`},{0.7515527950310559`,0.7515527950310559`},{0.509478062348826`,0.7451803227443418`},{0.5031055900621118`,0.5031055900621118`},{0.49673311777539775`,0.26103085737988196`},{0.2546583850931677`,0.2546583850931677`},{0.012583652410937826`,0.24828591280645365`},{0.006211180124223559`,0.006211180124223559`},{-0.0001612921624904451`,-0.23586355255800628`},{-0.2422360248447204`,-0.2422360248447204`},{-0.48431075752695035`,-0.2486084971314345`},{-0.4906832298136645`,-0.4906832298136645`},{-0.4970557021003787`,-0.7327579624958945`},{-0.7391304347826086`,-0.7391304347826086`},{-0.9812051674648385`,-0.7455029070693228`},{-0.9875776397515528`,-0.9875776397515528`}},SplineWeights->{1/2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1/2}]},chiralType===2&&kChargeList==={"b","b","b","b"},{BSplineCurve[{{-1.`,1.`},{-0.9936275277132858`,0.75792526731777`},{-0.7515527950310559`,0.7515527950310559`},{-0.509478062348826`,0.7451803227443418`},{-0.5031055900621118`,0.5031055900621118`},{-0.49673311777539775`,0.26103085737988196`},{-0.2546583850931677`,0.2546583850931677`},{-0.012583652410937826`,0.24828591280645365`},{-0.006211180124223559`,0.006211180124223559`},{0.0001612921624904451`,-0.23586355255800628`},{0.2422360248447204`,-0.2422360248447204`},{0.48431075752695035`,-0.2486084971314345`},{0.4906832298136645`,-0.4906832298136645`},{0.4970557021003787`,-0.7327579624958945`},{0.7391304347826086`,-0.7391304347826086`},{0.9812051674648385`,-0.7455029070693228`},{0.9875776397515528`,-0.9875776397515528`}},SplineWeights->{1/2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1/2}]},True,{}],Replace[Replace[legPairing,List[{{q_},-1,r_,y_}:>{"-1",r},{{q_},0,r_,y_}:>{"0",r},{{q_},"b",r_,-1}:>{"-1",r},{{q_},"b",r_,0}:>{"0",r},{{q1___},"b",r_,y_}:>{"b",r},{{q1___},z_,r_,y_}:>{z,r}],{1}],List[{q_Integer,x_}:>{Directive[{GrayLevel[.95],EdgeForm[{Opacity[1],AbsoluteThickness[3],Black}]}],Disk[x,.65],Black,Text[Row[Style[#,FontFamily->"Times",FontSize->20]&/@{q}],x]},{"-1",x_}:>{Directive[{GrayLevel[1],EdgeForm[{Opacity[1],AbsoluteThickness[3],Black}]}],Disk[x,.4],Black},{"0",x_}:>{Directive[{RGBColor[153/255,153/255,198/255],EdgeForm[{Opacity[1],AbsoluteThickness[3],Black}]}],Disk[x,.4],Black},{"b",x_}:>{Directive[{GrayLevel[0],EdgeForm[{Opacity[1],AbsoluteThickness[3],Black}]}],Disk[x,.24]}],{1}],If[kChargeList==={"b","b","b","b"},{},{Black,AbsoluteThickness[4],Circle[{0,0},Power[2,1/2]+5/3]}],If[Min[Length/@legList]>1&&Not[kChargeList==={"b","b","b","b"}],{Black,Text[Style[chiralType,FontFamily->"Times",FontSize->20],{0,0}]},{}]]];


(*   (Coloured) Box Expansion        *)
(*   ---   Leading Singularities &c. *)


quadCuts[{{1},{2},{3},{4}}]={{1,1,3,3},{4,2,2,4}};quadCuts[{{1},{2},{3},{4,5}}]={{1,1,3,3},{cap[{5,1},{2,3,4}],2,2,cap[{3,4},{5,1,2}]}};quadCuts[{{1},{2,3},{4},{5,6}}]={{1,1,4,4},{cap[{6,1},{3,4,5}],cap[{1,2},{3,4,5}],cap[{3,4},{6,1,2}],cap[{4,5},{6,1,2}]}};quadCuts[{{1},{2},{3,4},{5,6}}]={{1,1,cap[{2,3},{1,4,5}],cap[{4,5},{1,2,3}]},{cap[{6,1},{2,4,5}],2,2,cap[{4,5},{6,1,2}]}};quadCuts[{{1},{2,3},{4,5},{6,7}}]={{1,1,cap[{3,4},{1,5,6}],cap[{5,6},{1,3,4}]},{cap[{7,1},{cap[{3,4},{7,1,2}],5,6}],cap[{1,2},{cap[{3,4},{7,1,2}],5,6}],cap[{3,4},{7,1,2}],cap[{5,6},{7,1,2}]}};quadCuts[{{1,2},{3,4},{5,6},{7,8}}]=Block[{\[CapitalDelta],u,v},Block[{deltaRule=Rule[\[CapitalDelta],((Power[Power[1-u-v,2]-4 u v,1/2]/.Thread[Rule[{u,v},{ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7]),ab[2,3,4,5]ab[6,7,8,1]/(ab[8,1,4,5]ab[2,3,6,7])}]]))]},shift@@@#&/@(Transpose/@Transpose[{{{{1,8},{2,3},{5,4},{6,7}},{{8,1},{3,2},{4,5},{7,6}}},(((({RotateLeft[#2],#1}&@@((Join@@({(ab[1,3,2,cap[{4,5},{6,7,8}]]+\[CapitalDelta] ab[2,3,6,7] ab[8,1,4,5]+ab[8,3,2,cap[{4,5},{6,7,1}]])Power[2 ab[1,2,3,cap[{4,5},{6,7,1}]],-1],(ab[2,4,5,cap[{7,6},{8,1,3}]]+ab[3,4,5,cap[{7,6},{8,1,2}]]+\[CapitalDelta] ab[2,3,6,7] ab[8,1,4,5])Power[2 ab[2,4,5,cap[{6,7},{8,1,2}]],-1]}/.{{},{ab[x__]:>(ab@@({x}/.{q_Integer:>Mod[q+4,8,1]}))}}))/.{{},{ab[x__]:>(ab@@{x}/.{q_Integer:>Mod[q-2,8,1]})}}))/.deltaRule)))}])]];quadCuts[legList_]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];(quadCuts[(reducedLegs/.relabelRules)]/.Prepend[(Reverse/@relabelRules),shift[x_,y_]:>(shift[(x/.(Reverse/@relabelRules)),(y/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))})])])];
boxRs[{{1},{2},{3},{4}}]={1,1};boxRs[{{1},{2},{3},{4,5}}]={1,R[1,2,3,4,5]};boxRs[{{1},{2,3},{4},{5,6}}]={1,R[1,cap[{3,4},{6,1,2}],4,5,6] R[1,2,3,4,cap[{6,1},{3,4,5}]]};boxRs[{{1},{2},{3,4},{5,6}}]={R[1,2,3,4,5],R[1,2,4,5,6]};boxRs[{{1},{2,3},{4,5},{6,7}}]={R[1,3,4,5,6],R[cap[{1,2},{5,6,7}],2,3,4,cap[{5,6},{7,1,2}]]R[1,2,5,6,7]};boxRs[{{1,2},{3,4},{5,6},{7,8}}]=Block[{cuts=quadCuts[{{1,2},{3,4},{5,6},{7,8}}],prefactors},(({Power[1-(ab[cuts[[1,2]],7,8,1]ab[cuts[[1,4]],3,4,5])/(ab[cuts[[1,2]],7,4,5]ab[cuts[[1,4]],3,8,1]),-1],Power[1-(ab[cuts[[2,1]],5,6,7]ab[cuts[[2,3]],1,2,3])/(ab[cuts[[2,1]],5,2,3]ab[cuts[[2,3]],1,6,7]),-1]}*{R[cuts[[1,4]],8,1,2,3]R[cuts[[1,2]],4,5,6,7],R[cuts[[2,1]],2,3,4,5]R[cuts[[2,3]],6,7,8,1]}))];boxRs[legList_]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];((boxRs[(reducedLegs/.relabelRules)]/.{ab[q__]:>ab@@({q}/.Prepend[(Reverse/@relabelRules),shift[x_,y_]:>(shift[(x/.(Reverse/@relabelRules)),(y/.{ab[q1__]:>ab@@({q1}/.(Reverse/@relabelRules))})])])}/.{R[x___,shift[y_,z_],w___]:>(R@@Join[({x}/.(Reverse/@relabelRules)),{shift[(y/.(Reverse/@relabelRules)),z]},({w}/.(Reverse/@relabelRules))]),R[x___]:>(R@@({x}/.(Reverse/@relabelRules)))}))];
chiralBoxIntegrands[{{1},{2},{3},{4}}]:=Block[{num=ab[1,2,3,4]ab[2,3,4,1],denom=Times@@(ab[A,B,##]&@@@Partition[Range[4],2,1,1])},{num/denom,num/denom}];chiralBoxIntegrands[{{1},{2},{3},{4,5}}]:=Block[{num={ab[X1,X2,1,3]ab[A,B,cap[{5,1,2},{2,3,4}]],ab[A,B,1,3]ab[X1,X2,cap[{5,1,2},{2,3,4}]]},denom=Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{3,4},{5,1},{X1,X2}])},num/denom];chiralBoxIntegrands[{{1},{2,3},{4},{5,6}}]:=Block[{num={ab[X1,X2,1,4]ab[A,B,cap[{6,1,2},{3,4,5}]],ab[A,B,1,4]ab[X1,X2,cap[{6,1,2},{3,4,5}]]},denom=Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{4,5},{6,1},{X1,X2}])},num/denom];chiralBoxIntegrands[{{1},{2},{3,4},{5,6}}]:=Block[{num={ab[X1,X2,cap[{1,2,3},{4,5,cap[{6,1},{A,B,2}]}]]-ab[X1,X2,cap[{1,4,5},{2,3,cap[{6,1},{A,B,2}]}]],ab[X1,X2,cap[{2,4,5},{6,1,cap[{2,3},{A,B,1}]}]]-ab[X1,X2,cap[{6,1,2},{4,5,cap[{2,3},{A,B,1}]}]]},denom=2(Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{4,5},{6,1},{X1,X2}]))},num/denom];chiralBoxIntegrands[{{1},{2,3},{4,5},{6,7}}]:=Block[{num={ab[X1,X2,cap[{1,3,4},{5,6,cap[{7,1,2},{A,B}]}]]-ab[X1,X2,cap[{1,5,6},{3,4,cap[{7,1,2},{A,B}]}]],ab[X1,X2,cap[{3,4},{7,1,2}],cap[{5,6},{A,B,1}]]-ab[X1,X2,cap[{5,6},{7,1,2}],cap[{3,4},{A,B,1}]]},denom=2(Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{5,6},{7,1},{X1,X2}]))},num/denom];chiralBoxIntegrands[{{1,2},{3,4},{5,6},{7,8}}]:=Block[{propList={{8,1},{2,3},{4,5},{6,7}},u=ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7]),v=ab[2,3,4,5]ab[6,7,8,1]/(ab[8,1,4,5]ab[2,3,6,7]),\[CapitalDelta],even,odd,denom,num},\[CapitalDelta]=Power[Power[1-u-v,2]-4 u v,1/2];denom=(Times@@(ab[A,B,##]&@@@Append[propList,{X1,X2}]));odd=Total[(Signature[{##}[[All,-1]]](ab[A,B,cap[#1,Append[#2,X1]],cap[#3,Append[#4,X2]]]))&@@@Permutations[{{8,1},{2,3},{4,5},{6,7}}]]/12;even=(ab[A,B,X1,X2]ab[8,1,4,5]ab[2,3,6,7]\[CapitalDelta]/2);num={(even-odd),(even+odd)};num/denom];chiralBoxIntegrands[legList_]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];((chiralBoxIntegrands[(reducedLegs/.relabelRules)]/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))}))];
scalarBoxIntegrand[{{1},{2},{3,4}}]:=Block[{num=ab[4,1,2,3]ab[X1,X2,1,2],denom=Times@@(ab[A,B,##]&@@@{{1,2},{2,3},{4,1},{X1,X2}})},num/denom];scalarBoxIntegrand[{{1},{2},{3},{4}}]:=Block[{num=ab[1,2,3,4]ab[2,3,4,1],denom=Times@@(ab[A,B,##]&@@@Partition[Range[4],2,1,1])},num/denom];scalarBoxIntegrand[{{1},{2},{3},{4,5}}]:=Block[{num=(ab[5,1,2,3]ab[1,2,3,4]),denom=Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{3,4},{5,1}])},num/denom];scalarBoxIntegrand[{{1},{2,3},{4},{5,6}}]:=Block[{num=(ab[6,1,2,4]ab[1,3,4,5]),denom=Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{4,5},{6,1}])},num/denom];scalarBoxIntegrand[{{1},{2},{3,4},{5,6}}]:=Block[{num=(ab[7,1,2,3]ab[1,2,4,5]),denom=(Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{4,5},{6,1}]))},num/denom];scalarBoxIntegrand[{{1},{2,3},{4,5},{6,7}}]:=Block[{num=ab[7,cap[{1,3,4},{5,6,1}],2],denom=(Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{5,6},{7,1}]))},num/denom];scalarBoxIntegrand[{{1,2},{3,4},{5,6},{7,8}}]:=Block[{propList={{8,1},{2,3},{4,5},{6,7}},u=ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7]),v=ab[2,3,4,5]ab[6,7,8,1]/(ab[8,1,4,5]ab[2,3,6,7]),\[CapitalDelta],even,odd,denom,num},\[CapitalDelta]=Power[Power[1-u-v,2]-4 u v,1/2];denom=(Times@@(ab[A,B,##]&@@@propList));num=(ab[8,1,4,5]ab[2,3,6,7]\[CapitalDelta]);num/denom];scalarBoxIntegrand[legList_]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];((scalarBoxIntegrand[(reducedLegs/.relabelRules)]/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))}))];
chiralBoxIntegral[{{1},{2},{3},{4}},keepEpsilonsQ_:True]:=(Li[1]+2*If[keepEpsilonsQ,log[\[Epsilon]]log[\[Epsilon]],0]);chiralBoxIntegral[{{1},{2},{3},{4,5}},y___]=Block[{u=ab[2,3,5,1]ab[3,4,X1,X2]/(ab[3,4,5,1]ab[2,3,X1,X2]),v=ab[1,2,3,4]ab[5,1,X1,X2]/(ab[3,4,5,1]ab[1,2,X1,X2])},Li[1-u]+Li[1-v]+log[u] log[v]-Li[1]];chiralBoxIntegral[{{1},{2,3},{4},{5,6}},y___]=Block[{u=ab[4,5,6,1]ab[1,2,3,4]/(ab[3,4,6,1]ab[1,2,4,5]),v1=ab[3,4,6,1]ab[4,5,X1,X2]/(ab[4,5,6,1]ab[3,4,X1,X2]),v2=ab[1,2,3,4]ab[6,1,X1,X2]/(ab[3,4,6,1]ab[1,2,X1,X2]),w1=ab[1,2,4,5]ab[6,1,X1,X2]/(ab[4,5,6,1]ab[1,2,X1,X2]),w2=ab[1,2,3,4]ab[4,5,X1,X2]/(ab[1,2,4,5]ab[3,4,X1,X2])},(Li[1-u]+(Li[1-v1]-Li[1-v2])+(Li[1-w1]-Li[1-w2])+log[v1]log[w1])];chiralBoxIntegral[{{1},{2},{3,4},{5,6}},y___]=Block[{u1=ab[2,3,4,5]ab[1,2,X1,X2]/(ab[1,2,4,5]ab[2,3,X1,X2]),u2=ab[1,2,4,5]ab[6,1,X1,X2]/(ab[4,5,6,1]ab[1,2,X1,X2]),v1=ab[2,3,6,1]ab[4,5,X1,X2]/(ab[4,5,6,1]ab[2,3,X1,X2]),v2=ab[4,5,6,1]ab[2,3,X1,X2]/(ab[2,3,6,1]ab[4,5,X1,X2])},(Li[1-u2]-Li[1-u1]-log[u1]log[v1]/2-log[u2]log[v2]/2)];chiralBoxIntegral[{{1},{2,3},{4,5},{6,7}},y___]=Block[{u=ab[1,2,3,4]ab[5,6,7,1]/(ab[1,2,5,6]ab[3,4,7,1]),v1=ab[1,2,3,4]ab[7,1,X1,X2]/(ab[3,4,7,1]ab[1,2,X1,X2]),v2=ab[5,6,7,1]ab[1,2,X1,X2]/(ab[1,2,5,6]ab[7,1,X1,X2]),w1=ab[3,4,5,6]ab[1,2,X1,X2]/(ab[1,2,5,6]ab[3,4,X1,X2]),w2=ab[3,4,5,6]ab[7,1,X1,X2]/(ab[3,4,7,1]ab[5,6,X1,X2])},(Li[1-u]-Li[1-v1]-Li[1-v2]+log[v1]log[w1]/2+log[v2]log[w2]/2)];chiralBoxIntegral[{{1,2},{3,4},{5,6},{7,8}},y___]=Block[{u=(ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7])),v=(ab[2,3,4,5]ab[6,7,8,1]/(ab[2,3,6,7]ab[8,1,4,5])),\[CapitalDelta],\[Alpha],\[Beta]},\[CapitalDelta]=Power[Power[1-u-v,2]-4 u v,1/2];\[Alpha]=(1+u-v+\[CapitalDelta])/2;\[Beta]=(1-u+v+\[CapitalDelta])/2;(Li[\[Alpha]]+Li[\[Beta]]-Li[1]-log[\[Alpha]]log[\[Beta]]+log[u]log[v]/2)];chiralBoxIntegral[legList_,y___]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];((chiralBoxIntegral[(reducedLegs/.relabelRules)]/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))}))];
scalarBoxIntegral[{{1},{2},{3},{4}},keepEpsilonsQ_:True]:=(Li[1]+2*If[keepEpsilonsQ,log[\[Epsilon]]log[\[Epsilon]],0]);scalarBoxIntegral[{{1},{2},{3},{4,5,6,7}},keepEpsilonsQ_:True]:=Block[{u=ab[1,2,6,7]ab[2,3,4,5]/(ab[1,2,4,5]ab[2,3,6,7])},Expand@((Li[1]+log[\[Epsilon]](log[\[Epsilon]]+1/2log[u]))/.If[keepEpsilonsQ,{},log[\[Epsilon]]->0])];scalarBoxIntegral[{{1},{2,3,4,5},{6},{7,8,9,10}},keepEpsilonsQ_:True]:=Block[{u=(ab[1,2,5,6]ab[6,7,10,1]/(ab[1,2,6,7]ab[5,6,10,1])),v=(ab[1,2,9,10]ab[4,5,6,7]ab[5,6,7,8]ab[2,3,10,1]/(ab[1,2,6,7]ab[2,3,9,10]ab[4,5,7,8]ab[5,6,10,1]))},Expand@(((Li[1-u]+log[u](log[\[Epsilon]]+1/2log[v])))/.If[keepEpsilonsQ,{},log[\[Epsilon]]->0])];scalarBoxIntegral[{{1},{2},{3,4,5,6},{7,8,9,10}},keepEpsilonsQ_:True]:=Block[{u=(ab[1,2,9,10]ab[2,3,6,7]/(ab[1,2,6,7]ab[2,3,9,10])),v=(ab[1,2,3,4]ab[6,7,10,1]/(ab[1,2,6,7]ab[3,4,10,1]))},Expand@((Li[1]+1/2(log[\[Epsilon]]+log[u])(log[\[Epsilon]]+log[v]))/.If[keepEpsilonsQ,{},log[\[Epsilon]]->0])];scalarBoxIntegral[{{1},{2,3,4,5},{6,7,8,9},{10,11,12,13}},keepEpsilonsQ_:True]:=Block[{u=(ab[1,2,5,6]ab[9,10,13,1]/(ab[1,2,9,10]ab[5,6,13,1])),v=(ab[1,2,12,13]ab[2,3,13,1]ab[5,6,9,10]/(ab[1,2,9,10]ab[2,3,12,13]ab[5,6,13,1]))},Expand@(((Li[1-u]+1/2(log[u])(log[\[Epsilon]]+log[v])))/.If[keepEpsilonsQ,{},log[\[Epsilon]]->0])];scalarBoxIntegral[{{1,2},{3,4},{5,6},{7,8}},keepEpsilonsQ_:True]:=Block[{u=(ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7])),v=(ab[2,3,4,5]ab[6,7,8,1]/(ab[2,3,6,7]ab[8,1,4,5])),\[CapitalDelta],\[Alpha],\[Beta]},\[CapitalDelta]=Power[Power[1-u-v,2]-4 u v,1/2];\[Alpha]=(1+u-v+\[CapitalDelta])/2;\[Beta]=(1-u+v+\[CapitalDelta])/2;(Li[\[Alpha]]+Li[\[Beta]]-Li[1]-log[\[Alpha]]log[\[Beta]]+log[u]log[v]/2)];scalarBoxIntegral[legList_,keepEpsilonsQ_:True]:=Block[{reducedLegs=padLegs[canonicalizeLegs[legList]],relabelRules,paddingRules=List[{{x_},{y_},{z_},{w_}}:>{{1},{2},{3},{4}},{{x_},{y_},{z_},{w1_,w___,w2_}}:>{{1},{2},{3},{4,5,6,7}},{{x_},{y_},{z1_,z___,z2_},{w1_,w___,w2_}}:>{{1},{2},{3,4,5,6},{7,8,9,10}},{{x_},{z1_,z___,z2_},{y_},{w1_,w___,w2_}}:>{{1},{2,3,4,5},{6},{7,8,9,10}},{{x_},{y1_,y___,y2_},{z1_,z___,z2_},{w1_,w___,w2_}}:>{{1},{2,3,4,5},{6,7,8,9},{10,11,12,13}},{{x1_,x___,x2_},{y1_,y___,y2_},{z1_,z___,z2_},{w1_,w___,w2_}}:>{{1,2},{3,4},{5,6},{7,8}}]},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];Expand@(((scalarBoxIntegral[(reducedLegs/.paddingRules),keepEpsilonsQ]/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))})/.{ab[x___,y_,z___,y_,w___]:>0})/.If[keepEpsilonsQ,{log[0]->log[\[Epsilon]]},{log[0]->0}])];



(*   (Coloured) Box Expansion        *)
(*   ---   Integrands and Integrals  *)


chiralLoopIntegrand[n_,k_]:=chiralLoopIntegrand[n,k]=Block[{exprn=chiralBoxExpansion[n,k]},analyticIntegrand[exprn]];

loopAmp[n_,k_]:=loopAmp[n,k]=Block[{exprn=scalarBoxExpansion[n,k]},analyticIntegral[exprn,True]];
chiralLoopAmp[n_,k_]:=chiralLoopAmp[n,k]=Block[{exprn=chiralBoxExpansion[n,k]},analyticIntegral[exprn,True]];

ratioIntegral[n_,k_]:=ratioIntegral[n,k]=Block[{exprn=scalarBoxRatioExpansion[n,k]},analyticIntegral[exprn,False]];
chiralRatioIntegral[n_,k_]:=chiralRatioIntegral[n,k]=Block[{exprn=chiralBoxRatioExpansion[n,k]},analyticIntegral[exprn,False]];



(*   Physical Operations             *)
(*   ---   Component Amplitudes      *)


superComponent[cmpt__][residue_]:=Block[{minorList=parseComponent[cmpt],result,resList},If[minorList===-1,0,(resList=If[Head[residue[[1]]]===List,residue,{residue}];If[Not[Length[minorList[[1]]]==Length[resList[[1,2]]]],(Print["The R-charge of the requested component does not match that of the superfunction."];0),If[Not[Length[{cmpt}]==Length[resList[[1,2,1]]]],(Print["Component specification does not match the number of particles in the superfunction."];0),(result=(#1*Times@@(Table[Det[#2[[All,j]]],{j,minorList}]))&@@@resList;result=If[Length[Cases[#,_Sqrt|Power[x_,1/2],{0,\[Infinity]}]]>0,FullSimplify[#,ExcludedForms->{Log[_],PolyLog[2,_]}],#]&/@result;FullSimplify[Total[result],ExcludedForms->{Log[_],PolyLog[2,_]}])]])]];
parseComponent[x__]:=Block[{m,p,fp,fm},(If[Count[{x},m/2|p/2,\[Infinity]]>2,(Print[" Amplitudes involving more than one pair of fermions must be specified in more detail. Please specify the R-charges of each particle in question, referring to the manual if necessary."];-1),Block[{output,kCharge,gaugeList,signature,wList={x}/.{m/2->fm,p/2->fp,m->{1,2,3,4},p->{}}},If[Count[{x},m/2|p/2,\[Infinity]]>0,wList=(wList/.{(fm)->{1,2,3},(fp)->{4}});];If[Mod[Length[Cases[Flatten[wList],_Integer]],4]!=0,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(kCharge=Length[Cases[Flatten[wList],_Integer]]/4;If[(kCharge<0||kCharge>(Length[{x}]-4))&&Length[{x}]!=3,(Print["  The amplitude you requested vanishes because it is worse than MHV (or MHV-bar)."];-1),(gaugeList=Position[wList,#][[All,1]]&/@Range[4];If[Length[Intersection[Length/@gaugeList,Length/@gaugeList]]>1,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(signature=Signature[Flatten[Transpose[Position[Flatten[wList],#]&/@Range[4]]]];If[signature<=0,ReplacePart[gaugeList,{1->gaugeList[[1,Join[{2,1},Range[3,Length[gaugeList[[1]]]]]]]}],gaugeList])])])]]])];



If[Not[Quiet[NotebookDirectory[]]===$Failed],SetDirectory[NotebookDirectory[]]];
If[Head[Zs]===Symbol,positiveZs[16];];


End[];
EndPackage[]


==> loop_amplitudes_demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    120622,       2926]
NotebookOptionsPosition[    111456,       2680]
NotebookOutlinePosition[    114400,       2747]
CellTagsIndexPosition[    114357,       2744]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setup and Initialization", "Section",
 CellChangeTimes->{{3.5652091146627073`*^9, 3.565209121340279*^9}}],

Cell["\<\
The background code be loaded by the following (so long as \
\[OpenCurlyDoubleQuote]loop_amplitudes.m\[CloseCurlyDoubleQuote] is in the \
same directory as the notebook)\
\>", "Text",
 CellChangeTimes->{{3.5652115305814543`*^9, 3.565211611010075*^9}, {
  3.567457251727827*^9, 3.567457274496986*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "loop_amplitudes.m"}]}], "Input",
 CellFrame->None,
 CellChangeTimes->{{3.565209125274817*^9, 3.565209128580862*^9}, {
   3.565209788664366*^9, 3.565209795905636*^9}, 3.565212650783688*^9, 
   3.565212815413797*^9, {3.56745727787424*^9, 3.567457283609811*^9}},
 Background->RGBColor[0.961013, 0.979904, 0.999893]],

Cell[BoxData[
 PanelBox[
  TagBox[GridBox[{
     {
      PanelBox[
       GraphicsBox[
        {RGBColor[
          NCache[
           Rational[8, 9], 0.8888888888888888], 
          NCache[
           Rational[8, 9], 0.8888888888888888], 
          NCache[
           Rational[43, 45], 0.9555555555555556]], EdgeForm[{GrayLevel[0], 
         Opacity[0], AbsoluteThickness[3]}], 
         CircleBox[{0, 0}, 4.164213562373095], 
         {GrayLevel[1], 
          DiskBox[{0, 0}, NCache[
           Rational[5, 3] + 2^Rational[1, 2], 3.080880229039762]]}, 
         {GrayLevel[0], AbsoluteThickness[4], 
          LineBox[{{-1, -1}, {-1, 1}, {1, 1}, {1, -1}, {-1, -1}}], 
          LineBox[NCache[{{1, 
             1}, {(Rational[1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2]), (Rational[1, 12] (6 + 5 2^Rational[1, 2])) (
               1 + 3^Rational[1, 2])}}, {{1, 1}, {0.7973904789553065, 
             2.975901780932886}}]], 
          LineBox[NCache[{{1, 
             1}, {(Rational[1, 12] (6 + 5 2^Rational[1, 2])) (1 + 
               3^Rational[1, 2]), (
               Rational[1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2])}}, {{1, 1}, {2.975901780932886, 
             0.7973904789553065}}]], 
          LineBox[NCache[{{
             1, -1}, {(Rational[1, 12] (6 + 5 2^Rational[1, 2])) (1 + 
               3^Rational[1, 2]), (
               Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2])}}, {{1, -1}, {
             2.975901780932886, -0.7973904789553065}}]], 
          LineBox[NCache[{{
             1, -1}, {(Rational[1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2]), (
               Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (1 + 
               3^Rational[1, 2])}}, {{1, -1}, {
             0.7973904789553065, -2.975901780932886}}]], 
          LineBox[NCache[{{-1, -1}, {(
               Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2]), (
               Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (1 + 
               3^Rational[
                 1, 2])}}, {{-1, -1}, {-0.7973904789553065, \
-2.975901780932886}}]], 
          LineBox[NCache[{{-1, -1}, {(
               Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (1 + 
               3^Rational[1, 2]), (
               Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[
                 1, 2])}}, {{-1, -1}, {-2.975901780932886, \
-0.7973904789553065}}]], 
          LineBox[NCache[{{-1, 
             1}, {(Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (1 + 
               3^Rational[1, 2]), (
               Rational[1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2])}}, {{-1, 1}, {-2.975901780932886, 
             0.7973904789553065}}]], 
          LineBox[NCache[{{-1, 
             1}, {(Rational[-1, 12] (6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2]), (Rational[1, 12] (6 + 5 2^Rational[1, 2])) (
               1 + 3^Rational[1, 2])}}, {{-1, 1}, {-0.7973904789553065, 
             2.975901780932886}}]], 
          {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[1], 
           AbsoluteThickness[
           3]}], {DiskBox[{1.295565513555934, 2.103065513555934}, 0.075], 
            DiskBox[{1.8075, 1.8075}, 0.075], 
            DiskBox[{2.103065513555934, 1.295565513555934}, 0.075]}, {
            DiskBox[{2.103065513555934, -1.295565513555934}, 0.075], 
            DiskBox[{1.8075, -1.8075}, 0.075], 
            DiskBox[{1.295565513555934, -2.103065513555934}, 0.075]}, {
            DiskBox[{-1.295565513555934, -2.103065513555934}, 0.075], 
            DiskBox[{-1.8075, -1.8075}, 0.075], 
            DiskBox[{-2.103065513555934, -1.295565513555934}, 0.075]}, {
            DiskBox[{-2.103065513555934, 1.295565513555934}, 0.075], 
            DiskBox[{-1.8075, 1.8075}, 0.075], 
            DiskBox[{-1.295565513555934, 2.103065513555934}, 0.075]}, InsetBox[
            StyleBox["a",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {0.8611817172717309, 3.2139739234075164`}, 
            NCache[{((Rational[-1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (
                6 + 5 2^Rational[1, 2])) (-1 + 
               3^Rational[
                 1, 2]), -0.7159258262890681}, {-0.2588190451025207, \
-0.7159258262890681}]], InsetBox[
            StyleBox["B",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {3.2139739234075164`, 0.8611817172717309}, 
            NCache[{((Rational[-1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (
                6 + 5 2^Rational[1, 2])) (1 + 
               3^Rational[
                 1, 2]), -0.008819045102520684}, {-0.9659258262890681, \
-0.008819045102520684}]], InsetBox[
            StyleBox["b",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {3.2139739234075164`, -0.8611817172717309}, 
            NCache[{((Rational[-1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (
                6 + 5 2^Rational[1, 2])) (1 + 3^Rational[1, 2]), 
              0.5088190451025207}, {-0.9659258262890681, 
             0.5088190451025207}]], InsetBox[
            StyleBox["C",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {0.8611817172717309, -3.2139739234075164`}, 
            NCache[{((Rational[-1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (
                6 + 5 2^Rational[1, 2])) (-1 + 3^Rational[1, 2]), 
              1.2159258262890682`}, {-0.2588190451025207, 
             1.2159258262890682`}]], InsetBox[
            StyleBox["c",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {-0.8611817172717309, -3.2139739234075164`}, 
            NCache[{((Rational[1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (6 + 
                5 2^Rational[1, 2])) (-1 + 3^Rational[1, 2]), 
              1.2159258262890682`}, {0.2588190451025207, 
             1.2159258262890682`}]], InsetBox[
            StyleBox["D",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {-3.2139739234075164`, -0.8611817172717309}, 
            NCache[{((Rational[1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (6 + 
                5 2^Rational[1, 2])) (1 + 3^Rational[1, 2]), 
              0.5088190451025207}, {0.9659258262890681, 0.5088190451025207}]],
            InsetBox[
            StyleBox["d",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {-3.2139739234075164`, 0.8611817172717309}, 
            NCache[{((Rational[1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (6 + 
                5 2^Rational[1, 2])) (1 + 
               3^Rational[1, 2]), -0.008819045102520684}, {
             0.9659258262890681, -0.008819045102520684}]], InsetBox[
            StyleBox["A",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->26], {-0.8611817172717309, 3.2139739234075164`}, 
            NCache[{((Rational[1, 12]/(Rational[5, 3] + 2^Rational[1, 2])) (6 + 
                5 2^Rational[1, 2])) (-1 + 
               3^Rational[1, 2]), -0.7159258262890681}, {
             0.2588190451025207, -0.7159258262890681}]], 
           {GrayLevel[0.825], EdgeForm[{GrayLevel[0], Opacity[1], 
            AbsoluteThickness[4]}], DiskBox[{1, 1}, 0.65], 
            {GrayLevel[0]}}, 
           {GrayLevel[0.825], EdgeForm[{GrayLevel[0], Opacity[1], 
            AbsoluteThickness[4]}], DiskBox[{1, -1}, 0.65], 
            {GrayLevel[0]}}, 
           {GrayLevel[0.8525], EdgeForm[{GrayLevel[0], Opacity[1], 
            AbsoluteThickness[4]}], DiskBox[{-1, -1}, 0.65], 
            {GrayLevel[0]}}, 
           {GrayLevel[0.825], EdgeForm[{GrayLevel[0], Opacity[1], 
            AbsoluteThickness[4]}], DiskBox[{-1, 1}, 0.65], 
            {GrayLevel[0]}}, 
           {GrayLevel[0], AbsoluteThickness[5], 
            CircleBox[{0, 0}, NCache[
             Rational[5, 3] + 2^Rational[1, 2], 3.080880229039762]], 
            {GrayLevel[0]}}}}},
        Background->RGBColor[
          Rational[8, 9], 
          Rational[8, 9], 
          Rational[43, 45]],
        ImageSize->250],
       Background->RGBColor[
         Rational[235, 243], 
         Rational[235, 243], 
         Rational[1199, 1215]],
       FrameMargins->6]},
     {
      TemplateBox[{
       StyleBox[
        "\"One-Loop Amplitude Integrands\"", StripOnInput -> False, 
         FontFamily -> "Times", FontSize -> 18]},
       "Row",
       DisplayFunction->(#& ),
       InterpretationFunction->(RowBox[{"Row", "[", 
          RowBox[{"{", #, "}"}], "]"}]& )]},
     {
      TemplateBox[{
       StyleBox[
        "\"and Integrals in \"", StripOnInput -> False, FontFamily -> "Times",
          FontSize -> 18],StyleBox[
        "\"N\"", StripOnInput -> False, FontFamily -> "Mathematica5", 
         FontSize -> 18],StyleBox[
        "\"=4 SYM\"", StripOnInput -> False, FontFamily -> "Times", FontSize -> 
         18]},
       "Row",
       DisplayFunction->(
        RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3}]& ),
       InterpretationFunction->(RowBox[{"Row", "[", 
          RowBox[{"{", 
            RowBox[{#, ",", #2, ",", #3}], "}"}], "]"}]& )]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"],
  Background->RGBColor[
    Rational[3, 4], 
    Rational[3, 4], 
    Rational[9, 10]],
  FrameMargins->{{15, 15}, {0, 12.5}}]], "Print",
 CellChangeTimes->{3.5678922393684483`*^9, 3.56789942219633*^9, 
  3.567902211001205*^9, 3.56790261999463*^9, 3.567925861288052*^9, 
  3.567925960799473*^9, 3.567926015784832*^9, 3.567926260497175*^9, 
  3.568376196680675*^9, 3.56838173486271*^9, 3.568455443980939*^9, 
  3.570983840978566*^9}]
}, Open  ]],

Cell[TextData[{
 "If the file \
\[OpenCurlyDoubleQuote]loop_amplitudes.m\[CloseCurlyDoubleQuote] is copied to \
your ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s \[OpenCurlyDoubleQuote]Application\
\[CloseCurlyDoubleQuote] directory,"
}], "Text",
 CellChangeTimes->{{3.565211632033736*^9, 3.565211639689479*^9}, {
  3.565212440611661*^9, 3.565212502944764*^9}, {3.5674572899995127`*^9, 
  3.567457293215218*^9}}],

Cell[BoxData[
 RowBox[{"FileNameJoin", "[", 
  RowBox[{"{", 
   RowBox[{"$UserBaseDirectory", ",", "\"\<Applications\>\""}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.565212367448593*^9, 3.565212382400346*^9}}],

Cell["via the command,", "Text",
 CellChangeTimes->{{3.565212512937299*^9, 3.565212514954323*^9}, {
  3.565212828515242*^9, 3.565212830011305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
       "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", 
        "\"\<loop_amplitudes.m\>\""}], "}"}], "]"}], "]"}], ",", 
    RowBox[{"DeleteFile", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
       "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", 
        "\"\<loop_amplitudes.m\>\""}], "}"}], "]"}], "]"}]}], "]"}], ";", 
  RowBox[{"CopyFile", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<loop_amplitudes.m\>\""}], "}"}], "]"}], ",", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", 
       "\"\<loop_amplitudes.m\>\""}], "}"}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.565212592199563*^9, 3.565212615336334*^9}, {
  3.565212662630149*^9, 3.5652127022890472`*^9}, {3.5652127528963127`*^9, 
  3.565212812591329*^9}, {3.565729975479938*^9, 3.565729985908698*^9}, {
  3.5674572980178833`*^9, 3.567457307367838*^9}, {3.572621017610507*^9, 
  3.572621044662539*^9}}],

Cell[TextData[{
 "then \[OpenCurlyDoubleQuote]",
 StyleBox["<<loop_amplitudes.m",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] can be used in ",
 StyleBox["any",
  FontSlant->"Italic"],
 " notebook without any further initialization."
}], "Text",
 CellChangeTimes->{{3.565212521123361*^9, 3.565212546183033*^9}, {
  3.565212838598174*^9, 3.5652128553860817`*^9}, {3.565213342027919*^9, 
  3.565213343012115*^9}, {3.567457309798339*^9, 3.567457313733646*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-Loop Integrands", "Section",
 CellChangeTimes->{{3.567892317945565*^9, 3.567892322472122*^9}}],

Cell[CellGroupData[{

Cell["BCFW Recursed Form of One-Loop Integrands", "Subsection",
 CellChangeTimes->{{3.567892340583177*^9, 3.567892363634598*^9}, {
  3.567905570412097*^9, 3.567905572076256*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontSlant->"Italic"],
 ": The one-loop, 6-particle NMHV amplitude ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "6"], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]]],
 " computed via BCFW recursion"
}], "Subsubsection",
 CellChangeTimes->{{3.56789945041066*^9, 3.567899488117941*^9}, {
  3.56790047711453*^9, 3.567900481649726*^9}, {3.5679017731678953`*^9, 
  3.567901780764593*^9}}],

Cell[TextData[{
 "The \[ScriptL]-loop, ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 "-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", 
    RowBox[{"(", "k", ")"}]], TraditionalForm]]],
 "MHV amplitude is computed using BCFW recursion by the function \
\[OpenCurlyDoubleQuote]",
 StyleBox["rAmp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k_,\[ScriptL]_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567899509601946*^9, 3.567899610577717*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egLoopIntegrand", "=", 
   RowBox[{"rAmp", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", "%"}]}], "Input",
 CellChangeTimes->{{3.567899497472053*^9, 3.5678995050915318`*^9}, {
  3.56789961514638*^9, 3.567899683741086*^9}, {3.567902218645049*^9, 
  3.567902243066375*^9}}],

Cell[TextData[{
 "This can be converted to a collection of standard superfunctions using the \
function \[OpenCurlyDoubleQuote]",
 StyleBox["fromRform",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_",
  FontFamily->"Times New Roman Italic"],
 "][",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] \[LineSeparator]which\[LongDash]among other \
things\[LongDash]converts the symbolic 5-brackets R[a,b,c,d,e] into standard, \
evaluatable superfunctions."
}], "Text",
 CellChangeTimes->{{3.5678997577256813`*^9, 3.567899861364399*^9}, {
  3.5678999000744247`*^9, 3.5678999110734797`*^9}, {3.567900423848445*^9, 
  3.567900435511483*^9}, {3.5679022645219727`*^9, 3.5679022734803743`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAnalyticIntegrand", "=", 
   RowBox[{
    RowBox[{"fromRform", "[", "]"}], "[", "egLoopIntegrand", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", 
  RowBox[{"random", "[", "%", "]"}]}]}], "Input",
 CellChangeTimes->{{3.567900172098275*^9, 3.567900185450617*^9}, {
   3.567900250399282*^9, 3.5679002544849997`*^9}, {3.56790043795051*^9, 
   3.567900452837459*^9}, {3.567902253667469*^9, 3.567902281881814*^9}, 
   3.567902537785492*^9}],

Cell[TextData[{
 "If ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["f", 
    RowBox[{"(", "k", ")"}]], TraditionalForm]]],
 " is a superfunction, it is associated with a pair ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"f", ",", "C"}], "}"}], TraditionalForm]]],
 " where ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 " is an ordinary function and the matrix ",
 Cell[BoxData[
  FormBox["C", TraditionalForm]]],
 " encodes all the component-functions according to\n",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N05]WD^b;3V>W^NaRUS1jO3`
N?Vh1aZgeD0;^:IB3C9UeZZ1]Zo_n`7B6COCdRc?1I`?40CahR?nnoYOeonng_Q_
^mdOefgoG?o_ok[ncn_o^Fj?Wogn^Ojojgolikngjgonhg[k>Ej?cn?Q?cj?oOfl
K]Moo>Oe?oh7Woog_bndl[>UYO7geioGhnNf7Lok@L?_flmW^oiY?o_WicdaOeco
DCAleki@Ng_mg;O?akngco6al/3/[ogWmKQFiE3hjmmoBn6oOeg^?o_nNM7Scn]f
<40XT<A]OoblWdo7ndl7NKoJa?GO_jkgoNOnNVcGcojc?@njKLCUloQi7XoSNWol
K<O[^7iN?imS_mho?m]fYockIg/lS^e:4inOng6o1oFiDN?clmROPOOkLh0GJScg
0kjTaRQaF=967alK:?0=/JTOT?;@l;Y=c8DaB@/TKKNM3P6OKhO`N;bfM52Hmo?W
cXLoAXWgWX9MoWgoNMoNUnghNFc7LGe_?lok3WDKe<PBI_7QN9R8=c<RF=2=?d3k
>jFO?iokYa3kNk]/cioG1diBH8?60Kj>Wn>M`BnHe`H3P@o6AX42VGKVC_Q9`iO@
lmX;lmP?aPOmno>iGEnbSJT1AT9O[iomlciTKdKo^KiXfBT[l29h[nZ`Rln?WmOm
_IAo<T?KJk;[LgdRS3M:SPJOSil?lk1MkWN8Pj@W;3lNaO:MYB;Z3S_Oc2WT?;Nk
<3DHimeIgKLC4CUPgRmWTDQ>f^Pj9b:=3]59TCN3E_JL?9X0_=0710KlK?bUo1<a
IUeAh91WR?L79UhIbWH[V5VS1/cIVCIZe8Zh<?PkR;5007MWHL9_^;NG>?LJP/7K
:o`K2=H<@`noS_OknW[o?90EZ=P@6^3?3a<1C:oKcng=PVGJmodQafmk2@E;2b51
^ePQDW@P59@ogS0N<O_L9YU8:Na7i8]:@5HaRfh>RdG6@WL>VNIoGQm`PDVk/51f
:?ocnWPSOA3DR3m474YE8ajOWefAnaeDJceYm=MUUWRiN[JcPA?NHLFk`EoB/1l_
^V`<OL97A>Ob^L4NFAcDGFgdfMCD44PI5bFSnM3JPohg]AQ]8K0b5=C>c8XjS^d2
N4Sh1gWHKc2>PKeE:@>V1/:3oSQA3>G]46JI1jX2lE8gOURKmT8MYAk<>f/C17`0
`LZPB?XY10;hZ:DbbmcAYFnF4ae]LYgAZC^Xm45A@Mb0jNR0UQGeI>:AR0oc3@<6
13/Nb0/2<S3?[53[Kn4UBW=G9RL31QbF@K=Z]D/lG5cKQO6oD_N1k<SUY]_a<bYd
_=>2bZCA>a;?]23=[Zh7D^ZZjkV5[1dF;]?oaeD3^Dhol6>Dmb>0DbekZ=d``WZa
8_Zj9M5fG@L=@]V6AWSM1h:>F4:<k[DYl/ZDSFUmD7/_:;S/c2D[F]G0:]f^>bZ1
YCA0NTOEKaShPL6X7]Z]1KjcMU4U;6G7BWU=0@QGfGE7Xo07CO90M@gX7M7=j?Xk
M4BFZ?ml<IU?U=`;8KkBh@MmLId8nT3]:[@C]C<S6TE6mK3/Q36F:U^ZS1:<4mFH
IQo:5][liI8I0fn@6Q[ViC/j2WX^S0^Wh[PnD5KQ0cj11RK<ahC26DYn7Q43WAXL
VKNf4RVigITKH6`65BiAA3eIbY7:RA6l6C@CMU<cocTA;2fW6SkZ1F36XP6QiW7/
U`6b0Z8<c^lk=Z^8>9b50HHK4Sda2:gCV>XGNI^F8LA26U5eTWPFBQ68:aC`oI2O
D?ah/Jh]3Xg841SD<3?I90<R0D27k?0[H4[[M`h43;SM<:5Mfo4?F8jhb1_3k>nZ
?FL4[lbFkbg:CQ3XfakGP475]n7_:c@GO05nHPIYhBc`T1Cj>37gU_jmZmj@0[o[
=o57D:9L5UTEmMeYa3edk<iSYQFHDD5Da>FOe`=I@km7eajXF;cWbhU3^k?n]iBR
ZjVP:;50_obnaEb^9CHhP0j38m771ii2>T2[OK0Tc]9ankUS7>RM1^SPSn/7@i]Y
1_=2E?W48]AAB=<OCL0mZ[YP6T77gM5/3N^KID1_YTJe<f4FBjCTel@Y/gAKaQ_c
QPA1T8kGVhD7O29nAKGRAYdX:7aWI33dYOlKOAgJF5ogeY`<:0h4A6XP7>2;fJ0I
o4bRQ6o<Bk?4/Ua;7FYC40hbOTR3;/D1@mj79JfG?e0PM<FfR`PDDcQI]Q9<MfBe
1jiW72;KaHYZiO5YEACD@HGJBU@6dXNHHHENAVd<6nF4cL4[EQj1mcRLL?ii2jL6
QTTR8Z0@k@`LKSn23WU<OLBQ4M:Rg2XO0jFci@Q`/^`QM^fUN=U^g01MKML0LjL7
X6M0Ag0^@kSGn<MJHe252M_^VHj9@bIelRlJN=M^`kC<31QhC4B_ZbW42>;W56U=
KfKlefD]PBUTT/2ln:S/CPA^QP<J63[JL8CUhl@=c0D<bh]?H1jAG30ZSJaMHc76
Lb0PjW>TS26Q62ZNBWQL2;e?g:[]AR]4iRSRVa`kS4LDCIcgM^M1hHD7Xo/?^7f`
F1A8R=B`4DG72d^92RU045MIHl878Y`f2T?41B6kM[H;@AWnWIKO]LJT1Wi5Pd>Q
DL?065C5Z?iaXPaCDN=Mi48DL4L30;<H6@^25So4AS3J]I`N[[K]a^917k5@W^QR
NV;1?08bOJa?<NlSV0XNPHlmji?jdSWQ4Gdfa_QEFilFl35FN:M[hHY_XO8hPWPJ
ea4e/HA@CH@`E;H5_A8L<@bZB`_Y7l`0YCf[<VohACRRcSl;<?=ailljTGO<m>CO
QHEdI?C<0FdPDCNn4oVSB5Fg3fG51TajP662IMj1ae^jXm<:c7aVfTa49aI:621`
X8Jho0dlTQM;TLA>`8nX6N[4c@?QPTnS8dNbgE3k>/YU/>D0oRV^4J?iI76i>^j^
MeQ4A5/SL/4TUT2VZ7:26MQ4V?Ea>L^4:P>SlId^<[4AZ3MDUafcEQh4H8C`HKf<
O1o<SC:_<dHA=1@8U0<T>n7X=:0k8J92nca695ZU<I5hS`SYIWbO7U7UC<?l=`iD
FIC6j0PI_TD]k<bK>PPSj=Y2;n3D_P`bjDZo<]T[BJH7nK70Sk^>mX:0VEE0cih:
4kjaH0I/3N<c^YPU0Un4lEgl_9560dCFR[>BbE93dbMN`AE2UUl9^5d5i:QfAPnK
4_Jb=XW1GJEQW3j]21J@/9?EX6HAR`Y9mEVHd6WmoV5bdmck2EmIlBS;[V07H5ja
G>VAC:68c0@d?CmA7dUMf0LfLLM99^CAGm`H5552YH:H;XKM[XEZZ=WdY0FBFLEi
5[Vc?i::L?DB`;9`P5Q_OW/cIKl3a=kE;_9IWdf@Y6=VG2=<RT_nUdb@DE7=dcSa
jmgA5`:i9XPfV;86_SMi<2Q<imEP`M8f^Sa;E?7WWNHb3[ilb9oiKg_2a>RDejLC
H?`G?kjgl>=SG5^4KMKFBmIFTKTP1ZL8JP4E;08aMZa6_YD`f_CKWgY4C1bS1M``
S<1_5_H:]fQd0DBWO<MA0h@AUeU7Hjl8UeU7j4XG;GcE1C6J<>KC;[0m;W[G>9jW
5E0DSnM5gdKe5II7g4]3>oBWNYmQT?9[CVV^/fKd5c<WB9D8MA[/P[>48`>ABW03
cTmDcMcO`HmhLK;H^GEY8X>SVa^DA3fhDR8L/BiX413DR@11BY@:Z3n^o`;Yd[_7
0;=lTj5W5J>S]L5g9g@SPgP`9ZIRD`n@aG``^JiAI89fCFjCMT5IlTld[6X0;e<e
D9iZMb8RXIRLQLW8k/0P_<S8Va2CE]ia2FGnlGbXI9>oXDBB46_?57Vh5749G4Bf
hLH4LVI/?SX1=4Z;5JkQFR:Xd[KhXe[TcY>PK34hf>f1P3QMD=bC;R68_APY`PK;
5dc6;aERDN2E1V@f<65lXS?WXkj6258^=Y8JM^[X<9UWbToD4a7EPBi3QB>PiNN?
>Kn=_o_fd62>W9lX<QRMlj<4@AX[Sa5DcTo:K]m9?e48f2acfO0X4:jU3ZJ:H9nf
>^NG:[0@C<Dam_=QlM5kiO`JXNlnLWjcc<RMfDXBT[0R7[LM8`N>]a3b2Cf1LQTX
R2><?;=n4nbdW`8jBYRcD37Z8;gS9eEB[gUP@5`8jbB4?>=ZinMY[3/BObb[Z5T6
U8aU>W8aeOBHnX<fU=6Bnm]H/:bY>LWd`gboCd7@a@=cF`AQdkXJEI@P2KG1IKGJ
@2=<EZL^c_6@Da^o8E>Eb[H`1_[m6X9KWBDDWaW0];OSaUL6<>eSb<eP90=8aY@Q
c1BPTP]V``2L9@`5JF7F<=<cLX0QfKSbI@XVgXd=?8Ued;lV0A]<8XODJPdb9DAE
6Q3?REd=@YJA1QC1j2HRM16T8LI;6JH7KiQFTPKLD2f14C9m:XOBV946g5A7WnN5
82MY`3WjQX_ombDAj1CP9IUe</fdTJkHIHJfb;5L=Z;EQg5Bi@4S4[7IB@<:kU[Q
T@I44]E>V34WLN@1kcRP;j@RNk6jQ`N=OQ0<eP:JD=d^jZJ:aKf9kL87In=Fn<E/
K81jd0G:;Q0kS^;lCXcS9PNiVXYYSTK@C7?[a;`BFM42K]Z58CmkQ`I><`<Pf2o=
C<9_[2_S;AM?<Z_<2m_P3UaQC9B38N[2`NQ^P><kW>2]K>i0X2BbeeTSBAJT/Qhm
E_:FW@JYdLZ=RA[/4Q4UdA`5o[2TfEfBiC0>Hl<^D`:9nfIDWXjNiR?HE0ES=8[4
Xe>5c8g<CTBlK_Pm9b5g=]Y_>akS@8V813PLdglCPCW=P1L4nli/_hdJAT_`GiR=
LaUX4>d24XGa4?FToc]1m8>HTk6Pj9VH>b7<jae?^]`[:BDREnnP[fYP[7leec]B
J873L01;VSe0NjRiI/ZSVTJWbX<<6g@2AehF68TZlNRQ:7DHM4^H^8m<dW_ckc9P
1`J;FA`:MAMP1@XCbSR`3KV:U=o6YZccZ75gkA1d413nTke1<Znj0;0QiMSdalm1
S5egUI4SNdcBP[JXV6cU@92ANa7]/[HWQY:jCQP30^7he?PC`VjOaEL>3?g^?9BW
GBGLJ60WQcJCkB@39QcW:WbgBZ=@DV4B@@I>4:@WQ[XK/4PV^Y8`@:o7CVjT4]4]
k=DQ47Ll]0laRkH[TOI4H?F6b8`b]:hkc2bKJC6CbYjj[8EW7h:gRNSA^2EiUT7P
TA:lPB<A?9]1f14ZlLO`=mAQ1iQT;2jLT4/<l8?_3`:i2L9M1EXI27]2kPPm9d[4
Qc2>QPWIDbV8M:dV[SXDTKYgA3B=f54B3^iS5fOe>R0b]2609531?0UfY0dJ/<iO
25Tj4OJ35JVdN5MRfXokFmY86hGo@LSo3hXS:kC:j>dAol1^f>lI4bCihfIcBBSR
Z8BJdOj5mbkbRNU5AR]0mZb:NKihnGLl9nTe/HIig:<[6TiLUH<>QC00f;=9STSX
k:>>FUAJI0N2lK4b?TSHDXKiaVM0^gaN7eI1PbI9=:/C`H`HYm_0Ze9O[eS5kg64
7ja9HY`gdANk4iF]IG2RgULaaLL4Dn@lCHIV^Bl8QMo>CiAiOmB@SA31I6O4<R8N
Q:LCHBDhR[:MZ3_k_3XLm7Ch@AQaTKSQcXYR3bY5VQSBBZafZJ/j4mik;hb=Qe74
kD:9Vhd4THkT;HdD@^9Ll>Bc1fXRF90iC]B82bWXecQO=2[QCB@6]hbB@IVB365K
EA>fC;:;NN0`8G<Lad5AgT6lM@YP60M=5VP5X5HR^bR<91=jInli2QJI`:`8_T`=
1Daa11CAJ4ChHSB8;haW9VQVD>7_`YojnPk73/9gg2B]XE=S^S286VU=9a/GU[UW
<ITY0HA4O1]Z21Y=?oZTA65DV;E3M/;I>T^=;NiF9L[]0^LWV:@@8F_0I493eH0C
96LDQD6gUCWQQ<<CEf>b`=@7:kLhAPm4^ii76mn=SegX>8`^g0G4d5Oao/jA[Wao
bT9JiHBGaO6i6ncRJCgOZc<=JhiL1NCHTf2>2=VlPGX6C<;;I@G2X1lcY5SMBD1l
l846;8NXk?QV2IEP9_FCk0[eA<AoE?67Aed6Ym=/@aMA:m9[f9Z89Pi0icWB3c4g
IG31GE;<XS3MYlR2l5a@DFH9a>=EhX4186F4N/hN/MX0[bjAG^DAa7RV4=CC;N7X
50?cL_QJG83N^8Mf`=C64V4hUE2HS<V>WOV`6V0MfJL1IcIHYP/Vg4JED<<SDCA1
UD<4M7A>j4i>1FW<EZMA]32mHgCH3Y5E4nI/GjW6aZSJC5J53^HD^Z^2o<2T5^RL
ji:OWo5bJ8L>KVQ?m/<:M2nRWOdCaLiaZQ_W<HR?an3BWDV3QV/RVS5E0[hmH6m6
ZA8QT8PcDIha3QNZ>`4fKXHd<2dha9[EVQDLHI:o`4VQfT7[o/;DXHZka_61Ih>O
R/2H0a=Ud0B:C7>1FWe3Z0G4OGjn4A`J]X8UV6RBXVVB>@1DK`WRO`k@hVI49d;`
gLGEAh2LU/P>l8gfMD@lZNP>J^`=/hTb9Qg;=Ve:hO/>53jc:?8U46[6]V1?BSW3
[<X?WXQdMFP0R^RUJ1]UR40M2O/FEJMP1T/g44<E<G33SY5OM11JGfjUR8PTWL;A
;6@?0[[4I8@^4?Ag8IFj6ZAA724`j[SKEGL4V6fD4oC<ad89:_65A5D51`>2[C[F
9GdhgP7;b6;9`0Afe`=?_MA`/aE4</l;kk4N<M;@cPbm:SQhQYA2hHBTXAbC/0bn
`DU;2l7XVHK1/3loZA]2A8VG5Vc2[?Xah9Hc>FC<TB:6GL39;h_Pf8Z824Geh[b2
B@KWSZ_g`XiX35D;Q1Xi:/c<3:m4^_2lV4lFA>eDgmTGM`<4;GYX<eTSSM5SeKF4
1E@`R_`;ATM4Aoh/P^ob94@M=@1O7/^U0Kg?1Z5MgG0R1=mHjUWLS56L/YgEke1I
TCR82`6=6FA;P@He`I03dJ/I6<FGZ>d;Ll/niRa2o`KfZ<@WFAeH:RRMZ1bRn4KH
@Q1>_SV=^dXB1PQj@YL9=/G7VPH`cXc8IZ78m3];X;iY<^<3F0f6Zo_C9Wd>/8R`
4feg3:YDRG0n<:R3jX16QXc:ZJo_2ADM^>?X8Sg;]95IS^E_MQ5f@3oCT1=1RMP@
QX4jQJ5lQGD^AQTJ]eXRKd9EX[lmac]ajOjl;XS/c`_OB3IS<fnL4>@h08MYLWHc
]W/WLl6^oDGSAhRk/g?k`A1SNCk^6ng^mIY[M5lYVYZm7VafdT^NO^EX7`P3G<=h
49L95iU`IF0HDB9^>f7IaaXC2dPCd`:SgR`<RmN@m:Ago0YJW8PLcUmQ]nFoZYPZ
CH_8:2d<d1T]46_Pmne5I36nHoIH9L`oAmhb98`nk467emi9SN6VQh:GkjWQ>oT]
<l4`5klKF@Q/LP>M7d4/19]hW91?0KM@bFbbgJOVfLWTNBX2AhACD`K;HW@S`7R6
9eBJPMB8ZhbUVZXC[W5lf8dhBlRXQhMo^dKP4Pi=g2mb=C^WA0m7`P[9ZCETIZ1@
U<IhQL3UH6dUXgna18ZY@CT>PR3bA0EA;UOio28D??XIQn9fXglfOUSnK2bc`TB4
loPO>Go0OSOZ]i]Ub>bM?A6oM:`W23ElIfJTQ>lKU_iP]MN9^0Hc2c56ETR9K:HZ
YBBCBM4TQI@44AU>:41jcEbojb`[4e<Ke5f2mFkBRHU:/Pnk`1Y:SWTLQN>/1>J2
a:Bn^NIIa;6CQh;LN06=<74k3ZP]Z1b44gI/bNfjmXC=O[6@47<U1<a8oWH1?DP;
A27iGLWijPCGJ3T6ajjmdf62[3HG7HeA_1Uc]kgYQOc38H_j5=a>hPi_bWA595VF
OI33PI0`;[PPf`<3S2QkK829CQia8UPelEn/DfEH<ST1il`@]ZQ]j`2LLjfYe1YQ
>BD<4^8nPmdiRA1SbMZ]`G]CXo9YO@@>ZGF18cjc3?96hnGA4XP[Ol;8Cif0V`S/
YZLCQ/A25;9ChQ]?8;<<BBNZC[^9>1j9f`H2dhFdd48@VDHB49Eb?</dX/jnLElS
DYY^kLDUVg6<TfmLVH2CfO2?VVLA5lIDIigf`@G9?8;`@P52BFCodN/J25Xf;l?h
6g?IbAAX7iI62Q4QS0HIADcTifQg=@5hHoMYm56PPfdZi_O@WFd0Loj3j[=m=1@F
f]EDVF9]6PSbkQNXbPDbhIOnPciGASH@IWm4d>m0dIK1c>jn_JU/IY:Sm51>nZJS
IgfO7@9kbmVSIf`7EZ[6kEdcUk/A12Z7cKHL7a5F:m==[Q9Lj0E=0^_B0NGabL`]
5VP7V5SdhOb>aS4GQ>=/OeQHkSEh^T33:n?0H>W/l>F1F<hiHXeX4<8=oaJh_;N9
X1m6IWf]Ye`LX6OZ2ZcfBOX?Q<EO7/JHhP?R8hN@3IHQ?6F8>;6H3XRT>2=2Ma8N
<J:K?FAgY2Gm4IHJdS:?hc/SXKnCH@FK=b_3SkZ`0?lgN_6BXP<5KX/2hTKRC0kD
5U[aU><GMZBS:>;cA?6XBY5SHE9hJRH2hboHNd0Q/T_05g;<SXWT]OJ0CHTJXe]D
3CZ=Y97DUk>0>flY`MYBmD/Ugc4GJWiW<WBSb44AoPYjHHDoA2mJFojUnjh09MnQ
:;UWBJCQMHZ<:hM0;`PYKR[B[5oQZB6l>_dbYI7KVFD:S<7]UI3A;74Oj0WRhA4f
]2R;bNmVVP09Kj9O`IRLMlJCoLdR:174/iLIQZ`UXbHYGC?/iNU/>og82fHS/jfc
hA;[NeVUiZS0RXE9JaVHh:Y2k5W9;<^6VO[`aSXCaB4ZfCD@<;j<[Je2GPf/jB:3
hAF4MoIJ50a8aCd1aAUXQc9QPX/_/4;SFD1YA5l`>/k7j1Q[hC=JOLl1BbNRAo@f
<0jO`ckfV1h0LiF7RFC650_H]Z/`T;ah:njT/CN40=M49Xf<mV/DaB^cS4?>N347
>1e>97o91NV]bVhJ9SAEcn^n9R6;X/GPT?SG74JIHO1HdA>F6?Ra6fRN9AjX9a2N
ILogQ]6R9F1DJMA=Ya_@:0PooU232Km@5/2e^B1Qj8o@1EjbgbaE1W>[JLBgIV]3
NhlSTg4`hRO7]730g?CN/N>XLAE2ZO@1jgCGHVh<bY/;P5GSQ/RcI]lh>[0:8h2h
ZAYKPc@Ec5:>OD^Rfm@hhDW[>`[c/8A?Q2eUF39/WNcL=;:4K13fP/D2ahDXgWH9
T_MI6C:KV<bJC20]<1/5>Fh39F:<ASRM>L<>IJR7c2jF0PXiGQ6:6;GI00i=L=VF
@BY23=XD9i8j@>>ak2MaBM<cJAX3Ua2cbbe=g<0XflHlf3lSQn_I_IAXF=j?GH69
TWE`J;A`P[WEG23g/HPd7`KZQN029S_9K0H=Q23NnUo0YL<ZLM8d6QPdNY1H3MB`
M`TM9eddaR=kdRUQ:3]>3Ug>XAN2kaUiOcm1ZJnlk2c1]TNfC7[XibW0`EodIIF0
U10GWCj>cQD3F>^SE;5P`[1<UQQEc:hK4mZKPc@``1@LX<?o6Z[jiJ42A0CE?GDm
en<l;9E6N2nFX56kD2D4?F_j3NZUmoGLE4P9N]LFc@HVC127HZ9:_T<GA<C@58I4
aP?ImJ@_ZnnlWh]E<DiU9FJ_`S870TcdV0^jWSLe>L^0N]^9U3l2d1_54T:H_akF
4n75N=L;B@WGS/CNB1E<U0PkjB8GTWH/>bS3@^F6A5F1QF3jPZha_OTLA=DS4NTh
2>aBKj?J]JTge4dMMk<OS4Y]VZRCkDQMaGS7HCeAWVjH:>9?E1gQ;oUgI7N2L:@3
TXVBNJa/Ve1W9V3FNThNW;6lK<<a>Lo_>Cm/L/R4_ZF;DM]YKE8_h`cRJgYb/T;4
3Bd4/EkDQG7^]n5oW=>>4Ue>KN;FT39>H3?:2<N1;44ZJ?R;m3T@RVkZWXOeD9Qh
K5@^/IE0m9mWF@YQIfQm_BXDYaJh^ROiHTk6@`5YdWLl77kVdNdALcH=B`5b_acF
Na3MK1/7g6H=oZ7i`7:QGk^22CC:NAG11[c3eHOe9XR9Zc<lg5_]4VSaG:n`SkPJ
hk2NR1/F1`VZVfMfPeI5S2N:3GV2Ie`PE[N>L<?ffhOe9PJ:Lb71=Y0l7IPLeY>@
S;iP?1II_V6Jca9VHnIQ_@M9a9aL=0_MZh_5NakFRdRPN@VQF=6A40dnL=gIILkD
C_R7cYUIRJP/c2>mM>3RP`8dnWEHko;`8ajA9Meg4Tk/PSPa6h8NYN2c80<1LLNk
K`Cj3iDB<8OeF5R=@5nDWk1PL_Q:n41QhI_DHCfK99PE<@k[/DAa[LVeD1CmQkae
6MfA>Z`gVP53H<4dMLO0KRh/H<j^CL8<9I:<ZY4@OZPUcC>:L:`CDJ>E6a=U6MRE
@g=A4/eA2]AQ?D@63DT=UVO^l48kb^0`4]93Q5MRm=b2h7B3T2BOWH3`/=a4@0PX
Wi2I:<iLa^D3DE^BSKP`oSZ/=d^X=fG@Z567m@;[dE5Q7=Jc2057HT3LHhj5X04Q
3=U]URVeWEOCGiH/IaT]Q;jZPF5bQ>^`WPGHh]DAcF6mm51ccB9Qd;IAWC[UVHJV
4kSTiHAcF<oE=51eF:nHdc99kl;b;c8:G7@J?2W5GB2WTO4R4aPiAL`@glMQ_LbS
aYgiSVEb?G5G0T?3fE[_kK76^0EOV0_gHO7ECLabI<dk6mNo`OQ<24=Nb_QdRnkW
Z0=<><^=BL@LKLXUTXBgG>?VGgZb0b>l<j8E_Y724jjL1ZNchZD]M1AVDRlMQ^cN
8j_a[1PmHJOd;<<dgJA]e66>l@RH<oDhKA@<[J@d?Llc<;@a<KDYIAdVWa^CfIFb
BO;1E62QI:RLVfg8XINi75oa7IS2FIDZK0@7I:;I`19NnoI<68]]XBKL?S75OF57
R>:Ogh/7AL8MEf3UTi8PTH=co`ZW<RN<cRcgWn5EHJIdV;YU=fVI5@JoeXZLNO`9
QlJ/XlMAJ6UPH38224]9K79RgYMEA11jI//0<o>0YPUSEfY[J1C`cWSf7PO2^9GL
V>eYNCagU/CPj74RH4<CLF2A8N7QYDk>ggb3I`/@jIhH3_5/hlT<NnO3CXgh1]aD
dDDGJ;Y]XVX`<:;nJU7>e;2KQ06bd9^V`CUU3gN=fOPKc>@U>af<NKC2]T?LinKU
IL0W;k_071Jm4?XlBOGo3NXLBYDao<e@234hRCYkAN[<b_O8B^R2J26PTo1OIj_4
hXl;:XV];d=FT^NHiJPT>HKA915^kU46NT/5L6Lg0kHc0a>DhnQIM[jFkmc7GH/g
J0JeRPNQ_26JEXMZa0lKFZ1g6PML5FihU`?3_Pcc8NQeg91WeVK0EW31CPckZbhI
lRSDZ2i`f22`@B^X6fL;bPcFf7QomX5nNI1GVDBB3b35dJ0]H?W9`bcOgNCl2hbG
Ak=EWP8Wca0HZPl>/gQQO8>F=S4<1lIgQ?lK?1iYbb^m?Aab]ABoIl:`0Hb>@FLf
2l;_he/EmZ_W_HPbI<FC]0Pi@7MS0nJ[nCn:IgWP0?ZRU@6WRmRP3HF4G_2JJV3d
9a5ELSM8bhij;M06V3eH=KnSQEB^XgR3B3HbFLGc7@@bJ6eMJame2l3LL/dTEce9
L401AZ2nXEXhC@=P0/Ud>RYOX=Si`VQJT5O6W6hl7>JU406m@Rd8H?SE[EZG@1<G
Kgic`f859<gkdeDdGf]XeRBn7R<E_7UgOS0V2?cWAT@V3dHjJV_jZkK9m1Z5Sfa@
83_c2TW3fL9NH08ZJ[0>IPT2AUO>Q9=_5eJ^J35__mV7^Z5EPkU`?AQV`V>`N4RV
[_EPB=<AS@j<V^b1J?`5=R?0;=3/:<7:9o65UB<WamXWHbALOL2Z0E<31F_fKV2H
<c1?IW]Pe;7N^O`=m__X]DZLM=T20S_Y13k@<`gS9OIH1hKaJj<I_k@IJV>0N_`C
WV?[k`ecPbAk4^_XLJ=eSX]oW;AKH3PlhAYm::/BB^bPOM@IHo/M?W/M9@IMaCoY
bSPVQa_^dBlScNcck9HWOU0VaPP<oTBl=mkn4bC]`oMgO0;gcJ;H16WC^`mDA;m/
aU`4>T@f0@U/h0DO_?oZMa5>`T0i]?IL?4A>Zhf99h=PWC2109X@V5gB[1Fj1N=;
TkWL0P<;XjcScm]aeAW;3Lf=:3@T4FQ?MV<Jl@L3KH@j`^KLERje`5:`=KDY^/28
gLPHWkne3baZQL8gmWaIn=5We_<8?Dic50Zm3[1d0=e@W<DnbJ3]VXm9MT2EQWVk
nGV<fh5lCF3VU1bXLiY<U<NHL4>2b?hM9d8i9V`8IRkDnlgT751a;7gSIKMgJMD@
d?`b:`R43G2G;o^]FGaYTCOIb67=6]D7NC_/B?cAkUDWVZHHk40X^MS[4fKMdYP`
3k;Q2K^a5E]6W?U4NXPVXTlhh8Y5/0Cl`>HlgNYB`K7D?9/?hF@kHTmLO0@5PAVR
9Can^l;6JedS9K2HGIl9`OMjLm[17]RkZ>LMP2f?E`KccQ:H0Hg;[:4m;URG@FHR
BdHPFQ:RNf5?`^8Y<di4ML9^B[PG>334X7E2GnIE9CSna4^J]K`Yh9TW4@cA7Eg/
LNd1?iW`Yg^<F3a?OFBNHI^cVP@IneSjjhJdK>gEjUAZg:JT:U<4i14RXJiA2=<`
]HDcRX1QJRB/FS1CD`hP/<OPP2/=@BVT2_7CTc1co2AYIJj;?kjUTK7Z84:M^Bae
AXmNNQ>N[`S3iO7Mi2/S?F]PVHP4/jB[S8K>Y19e20bAE=NB_SkSA;LaCJ@<gBRV
SD`eBX38cT`M84WZ4e@dF>[eeN:A_O>kcVHPG95l3=CdFARHEF?nX>]b8iOY9HYG
kXaoDC_`_FV9=l2:<7G>F`m/5g?lDi>_V`dggiC4?7:ST1YICZX1k5^^18kU9VcL
e:]A1]VS;:/Uk?ciJY>ji8F/L08VJCO8o7<P/W40P/>ki1B8iaP=Nni`U>DHP?OC
?4458n/KK7J[d`d7E=2[@NDXlcD@M>haU:Y/F>L:IgbSk@7C_5gS9Pm<TlX`^XDR
?M_hjN9OI;7X7Bg05e==f[/GAinljLfjLUnDd`lX7h93hU6^UY<;XgV^O>F2Dk8n
M=bXfLXOOfdHch9WhlPGTeCWQ32k8/`9_KUAPFBk4h`cSAi1[fL7`]BQH>ja3_;/
:fehFZLXYZoOVmF;8@[1k;=kQC?CFmffi_eCn=5?8[ZNR<j=HQFQdA3]hMJRX6Ig
Ic=dmg_;jJiH@:jH5H]5IVAHmLB^B1Mn_FcEY=2UQaj;@OHij3_I>51h@H>cXmUH
<oNl2EjADf=T[1T8`e5<PLTV4PF40h8nJP:<ECkH^6dH/DJ;:XH3Pb[6_Hec6]8V
c>Y6l:c@1A01]^Migi>Q8D4H7EFRRD6cFh4/3Gn==OZ[<@S;41YQPmAaCmmEjXjg
VP`<>YkB[674X6<U6`KbE<E/f9?U^R3E<7T4ScjX[BPJjiB7]SgM@k>79b?`<B7M
P`?2WYQ2h:feP3khFNGk^h?^jQM]f02[M[>43SoXc?UMCHeWSBU<LDdRGoG?XTTX
SV^W;iZG1<SZHmVQA_=]?<1@?g[Z3D/?[42@1TIHN@KVN2Ac<63FPE/`EB<UM?9e
HRS1_GR9h:16`;bG1He>GUGP2P7gM?1U`5S1TV@3jle=H<T7OY_1]XJ9L:o<:<_a
JL1hL`dMbYD:?:T<31PQM0HMIR3dNCLP0]4chC;J0oA`RJ1fYD1U0`XhW]J8P3L4
UNmVKiCkg0R[QN2MFhG9/iK5n<@^H;Sbi0_PbJjk79j@iTcX`3g9TnOALMDK<d2W
H;`IAPW>QeP2[a09kIU0nTf4lofL:cM[VO`aVE7Y:A2G`>GRUFU8l8BF?@@QhfnL
hP;F7dYlnLJ[]h==jI4>^6`5G1R<8eceNBTYQ5OQHZ@WBiclU<hodRCSH16YXh4A
m_ZRdl@fAKh7E[mF5j<42P`<4dW2Q[jLJXnT1dH8a]A;U;`N@Uja<gJE8B5248Ph
Z0H;Lj5Wo5kd7IV8PgC<2W?VJ/:X@H9d@`3L4QkSTeID1Ri=`e26XILmoMgAXTB=
U1^3LgQR?52T[ggFVQQEdCg^SfENI;SbU3UIG]e5jN18VJgVa61A9PHWi6eLRgk^
<V0hYL;[GED53hQ7b8]d3n<=^4SeRK>1:L8JhkD@Af/PA`4GE7539CQQ0RC>]@aH
Z/a[@]D/PHOP_TO14<D>0/]J6=5H`3bDkR3Z^1l59/IYS9lGC4dRKkYUV4iRO`lS
U=216A<OEhTimTQ570Q<WKh58R?6h9M[2L8XNT1fA]eC6j0>_:e>A=RIj/P:XFS>
lg<cCD/nH1B6V9aPG4ZlOj_Qfa[6]WDB3ifOOFQVf@0NKQ1/LNDZjAo??0:ZP_Sn
P2<;F2N19`:UX5Vg=X/LWHT;;^a@4C9>C9Qk;Q9i:L`8>=UQNXAXRHBkG4EWbQg4
Kk33k>lIIZVi/dHHIe3]JVjf0BJ1=OT88/lGQ8n/I@bYck=U6SSS9]bI97a/PRSF
/JjS_a0@ERmcVOTU1n1akRjTba>4[?<fOf0B@=46KYblf43aMXm2DU_hc3=;2LGF
666c4;B@=nT:]<7Vm_Q><M>eU/LgeKOBjdX7V^666CTTL@9fH?1VVfHBj=Zd2MM0
_L;2e[MKW/^`CT@=bb<C70BJA7]RhW]HN8<Naca;j1NL`b;[dF0MONIjK276/:Ro
34=GgjLKUf61nIc3>VV^HN5YOhdQ`n;d`oM/WHPJ5_3GK74@`bc460C<i=3=efai
26LIePWfK0e43H/Om61aW<?PcDNB6BM/1hikcUKPd3aVjb@I/F@Q68lQK8]P8XE^
Y9m:9_2ZI=a4SlhIBRH8=`A:bEQmEAUfL2XIEc2H;bD3_2PI3^[1o6lU`a443k/P
ajeTB4Ah[a>4nHQGcW^OB^H4HJC[OB1JbEQkEC8fGhkJD3:Bl:eTRTQEN2TIh2lU
0k`XV@bc677F2>>VTRVf;DZV63^ES7`lUDbVhCLU@gj6mML;cFQ76YJiS9;13oV:
MUhPcVR7mbRoXQdL/mnR7M8OGm7>J`@c8a0Kl8QfIX6>M[QU_d@k=[M6>jn_J<O^
UfQ7j[jS7C4SfT55/W``iE7N@V^d``gV9M[Qb<<Ik@R@Re^R7Ebd[fQ7N8Uf5[2R
W@EQ?=?EAk@CL8efk729MP:jL=EJe^J_nVm4>b;FJ<NQ[=6>@of>M/::9MXAGZ>M
2LmXIl4TfQ5NXQg1kfQ7c1[]2:oAS_1g]2?Igm6>V3GJZH75;bNTF:2:MPI2;m`D
@;L7J;@Sn1G]B<4Bk@P^dHiboe^dXc1mAc]ReVQ7NEbS7M9H_dDkH]IXAgUNXig8
neNdloZ>MU`NRFk8HI/0WO28MQXaXag[;m6>7Ga7>i:`A3]B^4Hk]LCGJ4OF[=6>
l1[]C9S1EkBcH1;]2:oAC^2_J:Mh?HBlXQg>m[B@j@LCC?i9GQRI`K?5J>KDHL>6
=gWTZciG]4=FPXOgC`bWDT`/He?=313B58bH7SPKi<W:ObA0L10P25<BQ83QFKaP
?<G6EiHOgPJjb;b^<4Li0g>C@G/2a_=3U>1A91a_HGJaX=[K52]<BSGnoEW2IgQB
PX]El@hV8YNhJB>8jXFFKCFHMmhDSo/ghJAXd<CV3V@62Oo>A9VA2<cF=2ehBF^5
OA`lk:=6UN34n:`Qog7J[NoE5>f^Nf3Ba92C/OHa31eK4AGZT6gh0TdKmFO3<@oS
SAJZ@WkVaA:hNVc8V9M91E0C;SK/kXMD2C;7j_]4M0mlJd6lJl<c[m8F4aiL=22M
T=lTnR?3l4Dh34G2<OJX/?LTf]fNPUd=6e;XCMQ42XQhT<UH`?[U:/<gNT@nTXo`
>hnmja^X0A]<_>7=U`EV1kBKmg7h<<G_A5=@Uo593FM4KTB`3D]>STP/9EP_:4`8
h5bZ^bdCcT_hEJ=;i<:R9D`jDb<_1`Qc9BYAE13MRJIe:N:402MHijeE=UWLQnc[
OB8lnLbX^LLUg@C8Q82>b]P`hd161V`GF]E4dYKPlR>JS7diF_1fjP;jLcYQe2c0
lDVkV30_nCF//;P>3eMV^Z07>4>8Fb27DH3IA:d:j4?QfYM<nCZ]`_E0ROIH9</B
OFJ018l`0<YBKRcJPLUg0UB/RDfT0[TT/Ue^nVN^=L@V:T^D?2?U^g4<UBDTEg`[
3=]?EUWHlbXWK0lh]Fk4;2DlS0;<9BPOiWLeaW_`86eEd0^QP0RoMgU_8j@iLhS:
Z0MZYB3i7dK:kj0/H;Ki9h`i[gLc5Pcb8GBHf<9Ol7Q7fVLM=Y`id1FVaeV275SE
b8TlQBn`Fl:UQ1Z1fi?UYQ];GYF8XRH=5YFk5=PQ48^5@ed04mY330?P=H87blN8
7L]^mURciYbbKZ@?EN`8e85X>@hbm_;G;TGAHYI<da8WXFHlVd88QUmdL3=Y`M@9
g`G1AZUfa3`4NEHVSVn`G/M`]i5>2^[XlBHHnhSNMRj8?o2gUJfOgGo=hiMa>_5g
fEW:[hGHGko>j2^JYBW=Af3`Ll5^40ALNcd;`S/o/dHN=lXe7T]`BkbN?d:QAm]Z
`VR3<gVI;/M5kHWQ7R5aJ6kUi5J;hf25L5/8KMP3PO>nE<C4^YN_JnH3n6b@LW?N
c4HSe[5GTMYcd/CZOY[S`_F5ogK2PR:;V]SAXIQFcT_=^D?JE39Ol<PN<=59F3NR
1/li2`hGWDE<G02kBIhZ3LLE=U`VTJm/NPm>7aF71@CQ59^_NJBBOCF46>?0D0d?
^@>8]l6R;53AIC:@^Oj/iD2dfHeSadAA;=P[T^R0;:K6`:[LJ5Mo45/TXXe6dnLh
HG]0fF66IPU>Ak1ei4lSl7=UM8Gh/4[L8TMeDQj4kS@JbjSL0KU/c^ZX2bdiRlCE
J0Gd]E?@665O;:B5g1G7b>6``;l/`jZQY=YUlLBUA0oVS3Bof65PGkfX1oo]HQJ9
B0VcYf:E2O_jbX2]PD[7aSN6N@3FNI>CnNXK3^c@li>?YGBPf[LP80Y>ZnY1n1<9
32>?9;le`?cLb83]Plb`[L`B7V:22WB2VYK?0IVag6FX6XeRFa=UJ`_XLTl>a3FP
3bhLBQMCGja2S<Tf8oMlT2YPDg<hlGUO3bO7d<k;iWWQ`Dj:L4hCe:o_h?60bZdo
Y1G9?f649gOAIP5CBgWPI/7Dkc?BA;l?D<mNf;4_WR2jQK1WR4=KC9@8Cl^`7>Z:
T0<nV9J/UmXBoQOER6fL6`K?6W4A:I<Pl0nBVEh@?]85gm3PM<ATlJOhQ5BCjV8^
7:66e>`/KFAbPT0/oCF:RH5PK:>BNiI1MBV:FQkia>X:k8JD[EZUDNINO@78=_28
n8/blbLLH;E704c6h9=H0m5SAC5VgfQTM6a/U@k`9@K7XVJ04R2Ib8:cPB0R8_WM
3Ee@SaCh?@Pd@;TD9h;>lieC[a9@3lMJ0JT4iZ2AjJoRMjAOOV_>L>L=RoR4W2C`
6PSfnA3@O<LVdXPnWB01CWh/9<OdL41B4BKT1PeGBHRAi0TI:OR8kGI?IL3@d1Pd
_:hKfBXaDA^50BK7Sg7/4/3XB>`JKN@7dFbS<9Y?6F/K`G0dQJF:0<dBRR[M@aGJ
UJm2AL@3iMb8XR48i3S=9AKgQbhmLFE[7Z<0U1>84a5<09_BQJC]O?>eJ;KLASef
K;110FGo08/<NZDh3jN^I=A/=5eSLVYDLS>O_BjHLEO_boAUA/V1Nb=gV51FEF>H
hgYcQPLIV1j=4P_3c2SnGe830b6;^000jA?3nBC<ZQYT==:8dHoSBi6YTKX9SgWX
eGLO3MY3DC6o=mgAIgADE>N0D;U1B2/WLghKFf=>/Sab^8b=>YGf62=a8^C_>SKW
jf]/SES6=S2]KJ/9QiZaMAoWf9Z:nKgY7V?kKAah55aK@eMnce]Sc[6Y?Ko6QZ[g
OJla=^O=iLmKFcfe`4c]emPJ/Ha]H<KHdX@WJQPKM5DOimRJRS6f@OLHfh2WnlZl
LN3NMi2RoN<]PN2X2dG[BFl/CGI0d7ga3?2?<jh26AEi9Cf4oTbZRe<R3[:lYH;;
aVOOWWLo;J55;Vl99gGeSVc?_6jk;/X4OZD?FTaW1[lbbLKfU_0ZLbeiNT/j^aR<
hBdaP?bbMoU279k4nO[fUW0lho=F2MaRMNCY;G4NTG1omIK4^1UNgQ;_Fd1179]h
B`/l_:D55No81_04YRnD1[nl9C4NaagnDn3Y;@WUTKGCFi9Z5Zi4UKLT`ROgbYBR
NAThYn4V;6MEEbM6f;LYbe^2D`d^g]:9dU^Z5UI_RCil>WCaU/2@2n^g7HX:7o<h
_BD:i3VdUW5nNK<9Gk`UDK_6[[`UOXNlhN4];@Rm9IKKPRU_RETnB6dPZNd]6DRA
aIT86@:aGmhBhldCi==K0P5O98BcX@VMl9J@>=a9M_n6]aBIG;fU4i4WCGTBVLWj
lYJDj/EKP__69J^gi<[P3<edSJ2Gi;MQd7BFP;gJ?IfUPPeOYk<dRZ1XbeTRXLiI
MhfhkebioW0</FR/PG:F8<@S7P`i3eXCPB=G2ISR;34DI0P^][?TNY_>DR@T:H?Y
;<718>8/IGe?A9`U_W/?E5FG1j4D@afGLYIDY67gUk?4<E>l8=BHcY2_B?g9>`ZP
X1Y<VQ7V<KD<c0c`2]O3O@/6KW7B_AZeAQkMiaT_W0eM[H:A<C3F7AQnUX2ajMDP
9=joIo]5IfXn^J9H/ZR<MbP26EG4M3P8dPOO27k`T;5DYIA1kK2WSoQg8`FWDAk;
RKFYLfcX<l9FHlGDX<B4OI9o`2[ZOY]j:H63kk>1;4RL?D[D`oI195V:Kl8:URcT
WW@7AY/T6`jS21mU0h5c]T8[P7VY^RV:MhK7JeT?c6?<NHjN0AYY3S35TBYdL7fW
>5H:5@gh8F8Fc9U7P/mVUnNLM2IXbWaXc0O_m=NhC=jaJ1aWf=_^?bQOR8YXT=g4
h70SJH9h1_g4YH;1Ma0nc3F:heR@SZ_RG1H`kN4aKhI:L@`BR5cX>47_N4G:o8ZR
bAF_FA`>j6aS78W<hj[26D3LN;<ZHEAJ9iU8?h=c18E:4LBi7omI`:@R5`BY_Wag
gE9lP[8i88^CZaKEn_P>R2gV^nm<n=EZ3]dCmeDN;SVL^?/O`Tfd0c>AWdUT]?Sk
N?X3TBY/[S[0;T>[n3ETeD2`Gfh_3J<WB[DG@VnKPnQbO1JPdh9mX@2bn/DLBg1d
C@cjelG_GWSPG3NH<7<<eaa75D0T?5`=S?;=HBVl5f7FToHK<ekKAaKPOCMOG/SS
FU4NFUodGV/KA@[SC?hdkA];h`>jhYeCkC1>5e<^0[OG1bH6`P[lF`mQX>@m3d6;
`35C<13nP]UaJ;UfOD83OlbY`7fC2HbK[^>O[@P[eAB>@VijZh123Y<:mBhHNd8K
jFV<mJ?:?coSEM0BWcgQY<059:nBC:9SJAA[7hM4<=TZALf<B_Z33OPnQK1:/fRP
N?=KISTfWA[IkODVCnjC/XkT<V>j9/R6I31Qc1_Clg9C@:f@5eHa3nY3NhP9D@l7
HlC65Sib?P<MS4X@DMj`4D[IjOKR;2M1lYP?YoThknX8h51DTN4_4@eN;o;WndG8
UIVEVI/E`n=FR=BI_aDGZATX4MifXTbmomZ8_96>KHKl/dAUTQM4D/g2?Y[VkWLD
/5^>46I?LXcclD`WnQkm0NT3?8>ARC4YP>n7Dhd?VeBi=di]gdO9bLfBUW42VR8@
BKH_L6GS5hC:i:_6AU[1km_QeE8D83<864HeG>G3c5W2K@VdUmTE^LF@n[Tj7n_U
PTcVbh@CA4JeI3hSJCV9Fo<;W119iHd@Z3Cd9;CnW_4DPJLbPaaQi=</06TR3hJM
6:J=G7RFeB`EGa;ZD5llGHOgP8S`MR3_K^;O9L]TY<G`N879ijW[>nmUBABmh?=R
F>P5Q<?3CjhIiIJ7cl=@X9iDYC::M0IW7hoD4EYeNgC08KcLPiXm`>7Z`IdbEZn^
/XiO_jW::eWXnoC8<@i45]POgm2;d:H^L;do<Q7UG0Yb[IR<G7c=P7CDX0BiMh3o
M7kg2So=EgY4R^9cj]F4[ObX5EX:?@^A^Z/>RMg?hHhjI;:10k@7Cej4YcHTR>P]
72^HA]aFZ_8FX1>Wb_;TjXC[CEDA>9i<8RaXeb]LCB3Vk>0EPKRaAHW@IH]BTWVJ
B^>AAeDGf9PR_GH9n90OkV9`9/;AJ>JPKM0dG8=BRDbYLVL1SDE:e:>Z8A?5I5he
cj[fd3PZ;aTNf[L8iQJbTVUE^LTLKIj9`b8;_Lga2H<gkl_YlGU_AjTTih3YAJXA
@Wn>TaFDa`F4kcJ2l>8RI2F0`THRUihJRP44`m59EaA_dJD=c/38dckNJb_8]1P6
7mY/;i:HYeEM:hZfXXYfHc5YVLf^H?]HBJk3B;hNV`_Dn:g5X7K0?[PKG1T]DJTb
>3OLQkI==`/]h3/mc?ehFgE1eM^Z4n7>[G58FTD^JfAZAGDEWP<4S;ME@b^V7ECf
aAIHYgH5]Hjf`N1`3aPEkl^UBAoo0lcKZWKQ1H@1F`49e26J9NR:V0YdmJ2likgG
oYF2dWVIXO98HPfI;ad`8/@SNFmD8BSiB8SXeFm1[h9ikX^G=7U>?>iQPA8>kgCK
6b78Ze=o0oXHCAG_k`UOJI01j<OA@?fPWaQWMR:/IJmL^3_;83GLBDBg^3?1]@F6
`E^]3E^3X`9TN`M6f1mT4^HB4>=2N]UHWc1EF0;4`5g3Q@32/7JfPO>220PgYB2f
HjGME_Aiec:h2C`Y/U@:`Q8fKXf9l;BEh>533A@Xf>fg2K8>j07[?36BBL4_F?N8
2J`MjPb<<5U4>V0iQaO`D2n1MCkPE`kc[9PlMB^2AD`3:0BGZS2<<;R2=<NPXL]c
H>mhDG8?2MB?`X1c8lU:jW461XKH4YQ9EBDgK2]@i<gV580`e1RlW>DWj2lhEo7n
K_9`5/LTYW7NO59G`6>JH_Fb7P>6F=<S<9Z2j5TETh1]^P4Gl8<5;R7`LAQ[PW3T
k5NjefHWN0U^nZBCP9h4kVo4Da[2:]R0nj95nT@HIR^<_?8eFF73oI<kLTZbM5PF
eR6Z_Q<k>:WbSRkDn/AC@dRLK4Z`32;_4n7a3JNS4OZiHaI?U>f<<[kba/G785[F
`:1G`S5FUP/n6P@m7;G2N79JU1V3JBPE>DGDhS9f^98O/iAOHI8DC@5V:[3SAB=[
3a^3]TJk9HSU3Un4:@SgX7bieQYMPXXaj`R?Mi9e^9`fkljP:@Zd>4J4JAfO=ICL
CbBDR2@a>^I>INaY[>9o>L8b1LeQRZAJE[6Xj@=A4UG4:@/NUdZo@?iL5`fSmA>7
A6GW=YN54D^6RM8fP@W<N;5i1?jNf6d`>f>0U^o_=NYIO@6]?GU2lkcN?Q0FidNe
^2J7[6_mP>_>?2TNG;@RgR=OfYI4gNYESgL`Kg46WF]c>0fk/606_/;027?X:iJ;
ng35[H58I4l_/`bf:/h?218[d/Ee^gbG:OQid29EI;eaFQTGYT>jXL;`2VmKmBCO
g:k4Rl4QmcL]=LZP3Q=6>1Eejm>IdD54D;cVIbe7UhSOUGe2;_AR1Yl=oggSJ3@8
j3jc86X=8BjhN^BAPX78:15I_[/D1<Tba5];lol2IK93Z@ko4hN0lQUP9R2ZdB:n
knn4N8k6UN9:Ac8iFC4F^ZhL62bP9FP<`gI>2;8U=lNDDJ8]kT2Y73UjZno1M=Q4
H3_e]Fa6=Q0jfWGhBJNMCU1KAWFdb6d?a/Y4/H<_neU`152>gSdkjCK135QAAEJl
3W<S[86:HhD>S0ccO:OCiNg?Q^eS??6jX7;FbbHl9NNLNk0W/=5?2d7XT^N8Ik<l
fX[@gT__UT8`E5N=/Fl?3P^K13iQ=VJH^A1W0FMo23kcg4;9G69:J?I4e7XK6:^Q
X5DOSM;]62Q]@1@ZimUjXGjQO=83PBmeaa>GgW82OVUC9@L:^GL:ofVT20C3he7h
Jg30SU:6MkS@=]SS4fC30HKCZbOYn2bL=HEm@1dd9TddQVh3VSo8kc>QCX/:C`dK
2`Cf<F/LCAl_20:bH:gYah7QbPG9d1EFBN@7WCa]amVB0T<DYXiQD8<G?9XZe[DX
Ii@7@k_DR_3M3@KG9HXKE4:E3EB;@DA3/nJS]PQSojS<Ij1D9nE:P_47ad3D3Sno
9UCK:Hd8gFPVW:618Mg>/T`@dHddHWCTD5=Tk_3cE9Y=8>=IDMe7PaA_:/Kg@JI[
8^W=A/cDUhT@WZojOG`C=LLWIQdO]LQGT<FIXoT5bX3h71lna_Oh1^8LglB4@9jK
[2JJo^iS3=LNRX[iOE3Nhi]dM`o8:n?S>6ZoF]?C=c3Wj3ba^/`NMIacX/HaEkoh
3@RVOadM<9j_AF[f;21R6Mg0e>S`UFeRW64HOOAP65eC<DHgj1j36g2;XFLHd73O
BB`AMCJY</72gdV/4f>8EDV/PN_SHh@k;<DUR@E<O8:IE2gQ546[:IdcRDF`lYg4
4X4?OL5IRJES`GlU/GQ<TbanNK^fb:n2@FOLenk02k?JTnhB>fhB:cnZT_9aUdHB
BhZh1kTV/HCG9=H29hUeV@Q8IfR2QUcj30>TX`J[oBF9IG5/bianVT?jIA4RDdT/
VR@R>Y=H7><eVNB8;>R@_i9H;56CF?DS0Wig/lGP8FVo2A_D`aLYZP:Ma1;lBV:9
<8VEgL1:HTT2[k_5YdHgoT4K;><URBG9Ja9[PDeR/J0V1SjI4j21=HTU[=<nTeP>
LdeR2I?4dVaF4R]T6Q<Jj/FeZ:4]BBb;O2Naa9a9[925>EVBF1VKfnQ;4T/QG9=H
`[lU/DBIa3:GFDT/<KhJbKbJa0[8004kRBGV:hVEaG0V/ERTn=Q8DRNa/WK>91K7
:T_g:1FJ9MOJKdT/g]R26YC]FJKlRY74//1_BJ`5EDV/RNPT5WCA:[idS`b^VhOm
CV99^o]Cn859HRf`:JH6ONPoQfI]Xb]D4//VebBFl7LBbn4^BBbX@Z3>99IPOS[0
i092HPoZ?<Q60;>]YY5V2hYn_Y9HX^2S?miS4T_`C681ZRi6C/]V3@o?99KPT/AZ
d1A>9K6FkgD6@lAg4T_<KdV/j_E<HUgPaI[44_@04=dTZBEIj1=_D`jDR:l/5SmG
RH0VkaEGQ3YhP6LFbiD0H/eR7Fja[UT/4EmI;5LD^3F;QARHaI8@XbThNR8ZRkDP
c5X9V/FB]89=DL`LEOF`I[4TLleR2GmU/C8`cX=d5X_HOVJ]c5j/L6FaETbbF2:L
mLiRlKhel9[5HZlO@B<a18LjRbGZ:h/Ea9;58[NED<geFKTJ7_S6YIo96L4URkF0
ULEJ4N[D:Uh99Q/o/eQldj9f_RW4SRbFk5jbF?;Zc6;Q8h]H/UR>g5?gBDh9;5T/
`IW5D[iV5Z/1AeYI[?VeQRjhI[5/jB^;5LBIaLZ<L[^]>BNhI[5LUhSQEaI[@E@F
Jb9DT/Q1bfhZZN5<FReU:X]UCi6e<h_Ub_X]RlGjM?3/@8l/ESPe/USQjI[5/Y__
;1H?gjiI;0B>CXcg/B[9HTd4^[g<nRR1D1Vf:@gdf]TUYoc<HVFXY0=V5T/2R:X<
mJ?/W7>l68BV/eSB?k9H3ViV/APZRd9ESl8amj4^lZi@`D8cRjDJ^g^n6`No8T/a
BaJ;a]2ViZ4ZRkF0^Y4fg]m[e;?j0UXkX8>TnBF;5M0d4<fKaA;ncV95[eX05F`F
:hZE``g`9EV/c;DYZYTB2C>F;9K`B5XURkDRc6:5[576R9ADQVG8HTVGFBc1=H]U
[f/F:eB@;LW_dBAQ86K=HXEEI36o/UP>iR^;EJ?[;5I/B^Nd:X/e?eLFbci/T5K<
HPUnIk74W5V/[04=;^EM2Pk:H9929WIm_Lc5m5/FBmBJaLYj@gDk8FJa5=@URnDh
`JaI;?GIV/F:i9mI[8QnVm`aRbY7;i3c9eV/2Hl/eTB<;9K;TbaFLR@T;@CG;5K8
`Z4m/eQB^FJaQ3Tj>G=F8@^M]fBaI9Q7_ORC;=H2SbcFPTXFbeE:5T^bT/D:_6Ba
@YLloliRTKYZic/lo_<Z0_fAQ1WFk;;0oV300W:P:<kEFH7K<nQYRgRk3n9?a<jm
OQ1eWh]K@?P><83Q>K=H6R9HgVX99SNlPZR=Jgnb;@Fb9dg:U]]HdMSDbCDbQ0_;
DVFlhTBc?19<P]M66/6A6gBjJZ5@/8VPUk0Ef9mHVB2D9OVF[iH_D]L2m[G2dF8V
]>WDbD`PD?YJSA?HjbO<<Nkj2_^4CO4@TZ]87^_]:Y:UNJ51K]2UAEAC3L><[iTZ
c_HU:S<5K>i:?S[b4gB;X64cJ=aaBbQhUS2kWa;XF@Zdj^8OAT83DJ`c:m8H5SV>
D:GYO<X_W?8P9dCY^aG_27[EV7/m`n]8T0@aW9>G=BPDK_L3i`GaQ/df6Z[9ba@@
hL/M2iSO6A=flB8DBCT79_/;`Zf91Y>lE6QFQ0lQE?_N<`iOK=lHY4LXNNc=Lc2l
AQb^hGDTaCi@o1iE7O^PBfiG:G@;QZB/VO0CQIKTo16;BSnG[6[1531;`TXH2>_@
TfLS1RX8`gP@=e:amX@Mee^F>af]Po:04iPLH4DS<>7iZG/2OJ]he31R4]Qn=:/I
/aQ8dojAO4Gdd=D;n>H8H0Hc2g25XiQT1K//LNLkniW0NegdCaM<>QbB]X3hbl2e
bKPP?5OE=5V2fBfF8Ro@1X`EMAB`8=]S7dmmFP6393lejSCQa7^=3mPcaI43a2fV
_L@:ChVKoR0ZP6K@ONPH2f@7^?A>1kj8L4f7maT6A]k[:`=k;3@cjTn`0MLA=P]h
Ej@ABgW_W`YZSod:J?]^`5AiG/ZV_@4CATMA;@SNfRjJAQTRI:L:F]c7H6`imiU>
N3]/8VXH>E5kU/7O[DZLWIIc3B<WYC07`^<6WhbCjef`a^7Y_m1[kPL<Q9d@2<>Z
F@8Cff=UUCXI?6V:1n?ATaXk7Xc^0XAjJ4L]`NJA81U5^e0k8Pj4=JdE=5XiiF@n
TTR5L9jk03aCO^DLWlT_]V<6aQ]ia_UM0937TiQSKf;@_nLb>KT?fMiOh?D7d`d`
`^QIYD]N=lnQL<`9VLX;6?DdR0SmK`j]4S1@Plbk_`D[7<hDk7/Z_Wm61j<0Lan7
ISB``=jbY4:nFh=;JKhNDYR;l9?5>TXLI>NmWPg<<K`J14jDFX8G4c`jBDbF^<`K
TNj7=Gca@6A]DXlBnS6e`c<aZ3J>F`i@/hYBgFiL^JU3_V@kLVTEU1]b7]?eAc1h
R8C`4`g_lC3<CB7HZ8n=UdZnXmg<NmmiUSCUPMTd1H5S>A79S<ob1<OXU1a4[PJ2
`452D8<8c3dV^^0W`201I`O=T8LQP55@U12[9_BA0Oa^]VllOYGiUeG/^J9e2546
[oPEE6b@BRF/i3]R63FTb5@EOkl;kJlS<c76H[H14dTGn:/514hGI`bQl`L3jRQM
CC5B0lJ]>>4l_3YQ^8HA7MlE2^F>5dYW2NF>;_h24`DR2D?`;84UCQnSQW[eQEPQ
f_jBQ`ElUlBATF=ScJ7S<0N@UMF397;JFVeo`]7ZGH=S_ib/KOK83=LT2@=HWL<R
LZL>BE88fi59d^lUU`0A]99Y@TjA74jG`bk2]NAX<LbN[dnCYGhhA5hJZW]1gnA`
bMU_M073@SmLo_^:n5i_o]MoOoe9KgO:i7dRmV7LBYnHo9KlPj[o^?kGmBnE;eCF
cL5CI[nBe1TZ@ieSMEb/4eGeon_o0h/B1TD:IFiTLgAbIF5]2VE^I6mRJPXe830P
Kf9Z2S4i<C@h2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P
<b0`858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh
85/`830P<C0b=20a<cQM2Rm1KVi_M7<P>B0`858P?Sh:IFiTKf9Z2SHP<21_HVX:
?3`P;e1bKf=CIG@PFb0_D4A685dP;d=_K6mbDg1QHfDP?3`P;d=c<R0h830PDR0_
@g<a83LP<21B83hn82m5N7A7DgAQM6DP?3`:;dMc<B0a<R0`858P?ShP?Sh:IFiT
Kf9Z2STP<21_HVX:Fb0a<20`858P<C4P<21B85d:IFiTKf9Z2S4b830PKf9Z2S`l
82mDNG1U82m5N7A7DgAQM6DP;dm@CB0a83hn2VE^I6mRJPXa<b0`86mRJPXl?20_
C6E^IgAX834d830PDR0_CR0a82m1K7AULViQM6DP;dAUMVUSIDMbHGTP;dIYK7AU
LR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1aEMgF5?95YmKTU2Bd:^Dd95V@7Z?
e03BRf0S9P428LB@X20fI571]H/5bhX^R[;HEPCFRPD;JlN^3e@De7Ea5A^F=cL1
1?Nmkm__Ngnlg6nh_cUci/`iigMViP:0aW:>F2a40@2i8ZTT;9jE>R4eS@6k@cl>
=eo<RXf=8PBR?15oJ608_;d14:9ccI6`=BCnIh34hnMcXNYaf0YinMaL011O09CD
^F:9501UHUf;6E8aPLD@JnLTaPM1G0YeZ0=cXARHQ_55O8V0b`RCL0XIHIcLG0k3
aLV54B_9ba08oh?Ga:CoiIL[U15n4clCf:Si>@VAl>d4oInI9@V?QmPOhQX^9b@1
hSZ87h^Uh`Qi103XLUU>4P]R1hS_I4Q2TaCj6;TX:c45HVPC2aI8fHT@Ad<lCC@]
>PIRKhSgi^A54WK<8Gk6c@m:PmPF09bJaFLCnK:4f9G73`j16<k59fC9`PWk[Q3G
i1LT479?R>lDI@G1LF8]TVHf9b8FHV^8VI:lN68]>hRCnL8`HRd2ca=;H`Tik9=f
RHCAa5Z147oRil]SQ7fb[c@[<Ac:GB1N99DT4W>Q?nCV344X6n9@R1n8QO9jPWVP
F4YTlHA_<2j:R2<92H<HiXBbTbm:8_86Jh5bWLL99W8[maTT8ac01gUP6_c;1B;@
2APP7`Q0PAaU0Pk8QHd1?G20;@aZRF2C00520cU@S`5U4ZQA:4N4mZ2n4mAW034L
c@<ID5<8=Kn=lj0E1/PT;<7elV0SNXCeK[V<>k0ZHDGUoc0cEQjU`VlRA/:cWP7?
lZ2_?;UoRXR8o2SR2H;AR40A72?RTNL<el>In5SHO?0Xg0mW@_UPaQcULUnic0GF
^P^87IH]8Qlm@j]>1k8A6B=6_fEC_]9b@iV]F5bi=8hmYDJn^Yb14/UD0OOB/]hA
]XT85;W?Q1h[NT?<`SY@A<R7W0WULOi][H6<b2/1aYXcH:m;o_k>;n0h_0YJR`o[
0lJ=9LO?0DJMN]?IKijfhhfC[U5KRd7<l6ZDebO_KmD8Hb=M9EdV?B1M1`chOTaZ
9gE3M9Md3cjgQjbbi34@UID;6l4>Glj=PP<Ia5:Hf@`X5D4oAnIoN;dZj_l4]2J5
6A52Od@3EI/?nOh4NL^1=[iWQF1Pf9ki;U<:Vl?W3=/]2SJWe1CgllE3dC089_T;
Xmm6Pa87iUkV2nIfIQgc=O?1=`gVCNHOc7KVESSb7:i=L47DYh9]hSf<I`BCch<k
6e^57LB>H4eH<mH66;3GS9g0V^BX3S/<Wge3:hcL6@Yk8gL6T@O^`4hPEY<>I6[h
WQTl9HQCQN1XT252Om3KK3UCOjnmhOE4e>PolfRhWI6WSj8Ri6c@;NS>M0[MS^i6
Im4A^QUlG>R145W@cNUAM3dh6TjgX@OCA`gUHi1O8I@@EJDh4`Oc[^0h5GXiF7e4
O5V@4hVL6Li0_=o_6LJ8GD>LWP:@17D5H0Jd986I8JY@93mgQeD=]4gD8f4m3iTX
If5hO@fNBBJh<lj6Ie8<H>0/g0d?7<34>ND;7n:DDWS^R0O0DGll6?LTCS2b=mV6
74:fTHo;caMb<3VL70XHI6M2CQi3SX3HRm0JDOUL>4>aiokKCC5lko6Uo9W`6`F0
X3aaXDB@VBEU/>3G49o15W6M71P^C2Jl_KimFkf>Tglc8KY]G9VTP9P7kf?R3`WN
7FY06aS0FmT2g^Z><2X?h0?_fA3hgA034T4ZV0:cU0FiT<3<5X?iX0aDP>EP3MP0
]X3]X1KDPogP43P<CX0ch0:h3=[1GM01^/1cd0_NPWh4@BP83M52311Ca0ZaAe`@
Cl@O2D6RT7PT5DU7<Q4A8T>:T@E81K8BfH1/AFZAODPCLP8iQea1KR>MB0ob5o8A
aE0ZZXdJXmKX6=@CIJ6AJ28j6Le4Yj=5J2Vj55f7EZ=eJ0=j0[f0]Z<Mj7>d3`>H
:ZJ;VF6>V2LFQ<EPJEP69/7VH>EH9EJ=eL=Mg8YM`cZ`5mP7W8a[h@cL4K8HSROQ
G7`j?PMOPVo0Mn8=n2Wl6]j9mn9OB3BB4LVNi4eRTbJ@<TTcB6FTBU8=jB3Y=3aO
^dQ_bFBb;^CF0g:NB/hVcb8_8FlRkb4O9elQ?b;gDBPD0hXmaHlB@n5@Y9@bbWY:
7NDHiBZURo9NBEG9E<U5:E@YCDVTE:9DZKA;jJSBEJFWB_g:j/YFb]k:<LXliD;U
IL[KUI^E;bUg:ON[J:SHZ?RY9:YTZlaGFJMB[g9JiIk:JeEEEG=E;mDhEH7Z?=Ee
ZW]EcjYfZWjPJU;]Z47DBE@IMBUe1oDhmCKe=He6/jH5d]9XD]YBFRg]9>d1kCeM
Rni4Im=im;Wd:WX3oB[mYIZbVYDJBff:FY5JYMX1]D]Z;mBEeJgEPm@ijW?DZmBK
e6nZmfUXJCQ[a6STJRcAf:EaCZ=KTj9Y[AVRbM</eMbVNE;cTAJVIJ4EY<GEFZ2e
GN^dEYLfFM]6VjfM[EfQoH_fANeN7DdMEieTWITjECY7M3Yd<Ee[GKJ^D7NIkWkM
6kXOmHceF7Yl_LEjmGYGmMkYSm8?e>O[Un__dFoGofS0<0Pab35HHG38h;hQKVQW
66Lh`g2chFW35j>dAoV<hXhZ7kEoe1dSe<S>:=iXU]4fXcJS?V<Chc1S/O5jhi?6
;dadC@9=/TeFVa`ejC7E<_Dg5IR^=SeVnXbQ`f0aQ8aeS5><GS<S/g0cVMUF/h]V
oNHfiTWV9NIkc>mKZ5QhFVAH[;IX/NRe=;DLKeU/^M_bSYFbUJMEU]EJZeJ[MmHf
eRWF2jd?FGOKj=^`KHY/M]_L/jGI1]Q>]jff_CjJ?=YcM<kXCJ<_fj5fKWIIMUEf
UnaANgMkPOdVnb/>90L_1i53]L==AjXSbk70LKMSYi>^DiACRM<QYiMS;<NTSETa
YWG<5jHKD`Q_/[_>V/hAcRG>cLio^MRiL5fZG:j?YHd=7C]gK>?HEjkf[WcGcJjg
g;CLa[/]M6]annc^hBia[gO_lK3dB?OHj77CDm/ceW>9ieT_T]Lh[kUNQkdnN;]k
BkggNooYhnRChk?;Ym_GaYO_^mggTIni7lM_Zen7?l<ogOlWohh0/`1>@7G0`d2;
@5iPCN1CeVQF=Z^>mG8LLiaTg<5akh:lPfH77@o6P/>2bh<_QVR698E/27T@JQjJ
6KXk]3O<;FaFf?5`DWQTn8[`VfaS=YMMbnj=l8RH7G4ZTQZI4;TQlV6DGI@TZWTl
>SiRo:[amj:]XTGAQf9033]VELcmF9_HjK6oaI7SH^>ZhYk4>lLGakLVJ2E<CMRE
l3IaG>:ba;]9]TVbY9IT]NA9bKG9ke:2DeJVM4`H<f7fQ0^YQZV2e<HdBUYbFTeJ
glB@RF/VMTebVe@fjLITVlTc9inKHSQ5>>G8E;FYW:T7dTWY:NVkdSmaHSSEW;iY
k6TKYoEbPkQ[^LmiPKcE_1jn7glUofV6GlK:S>i<_laEVCeI0EVEFBl4@H8=PUOI
hMUK/]oUa>C/b?TZC17^bEG:CLm]4VV:LTBWlTcbI^IM4M^;bl@MdkfW[iWN:hVD
e>@SnI?c6jGJl1oA=YV]k0MIIh5o@EG1naW9<`k<e9PYV]UFJ5Nh^?1YDFSAck?`
FMaI;LEVaO>;>fNcIVnMPlbI=ZMU[/GLd[UMll;VkIb_<SmWo^lUc9:E9FlFY2aX
;SD^WEOjj8N`7gJGdL/TICLGnRcL/PQO95QdLO7HaN/GObWWUIn_H5IDEWaJ`Ueb
oTOW7mOmn7EYa]:;bmbGKEi>GRiJOV=5`8ZM:cEF5Zel]6[lZXKES=GUZmn/VK[V
G:E[iIJe:V]UJc_FAJe[G6niO_WjCa^b=[AGSJ_J/m5Xhn:=kcKa=UgM7;RiOX_a
UXX]7glBo7A[JmSFQV[[j/Y]i6d5fii/CmkNn[?WckDeQSDE=ImgR7Idk8cONJ[F
XkIfUm6^IK_AgK;M?GFCjRko4_a;HkeSoMHm^W/ZmX:m/[g?mZG_^k4oLWo;0Ll3
mKmJoK[aX=K1lPJTXK2Qme3FXHk6e<H[CA5=;Ldnc@MoLoY]af6c`eE7M8h/>jYb
]?CXef=5aoZ>Rhno>95ihU7;e9Jk9bNL_7hZk]C5di6Wcih9?G>bUMEjk:cOfL?W
_<leWOLlOnR2nhF6=[NfPknkoGk`X__5QT/NUaX_Nee^_^9kiNSEP:/W[PEO>g>M
OOe2NgCkUA]9=fkMW7BchaK_E_M]hNeGM`[^m=nM1co1bnn[gjmlH?BPnUnSokFW
`kgSB6M`Im_3Q8Mg7g4O?GnLooQCEnTCfY?:YjI?Jk]M^PogQ?ILOSKaFMMclO?n
5fEoJ?balJG]beoo3?bc[GM2KmL[bJ^_ObeiKO1jaa_G=bem/Gd?g^JnkGmGo]kP
oLh?WQmJ?jIlO=Xoha?Udk[?XclgOhWlL^m[k]N_o`KnE??Q2VE^I7=dLVEQK@YU
KVA_HVX:<C@P<21_HVX:<c<b<`YUKVA_HVX:>20`86mRJPYK82m9@d=2HG=UI20a
<b0`858PG@YUKVA_HVX:<CDP<21_HVX:?3`P;daUKVMdJ20a=R0`858P;dhP<b0_
@FadIG9^HGAU82m4IGIYHfEBAd8P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAb
IF5]2WP1WIIgE5?I5XO?_CNmd18R82Gd6WX98=8kB1D4DHU9P502QX@VMT@5AQ@A
:EITE<01AhLRHdDD2h>2H]L9lQ1@a/5AA4GUgHa[2Nn]=O?NV_g7FMoIikOGfFO_
OMNj053lPPC2M5P1P3BQF1C^jl5L4Q?;a?L261013UP1`>5VIPA7n4@2e?bm?IVI
Z4S6/oK^;X1T^m//_e0VLmKoOi4R=d<T1P0:AMDf?7hV5nD2U5>caATbo`C:m9DY
<XHa<QJQ2J:/8^?4[fcfYnH[^lVHUbKTXAYIcQVl=9j<^e3NVRGQXh`4XEbH9N1W
Xg`7IKeDBIX0iOLXdm?hW4`0<1BIGlcW9Z5/RC9551W^RO8200RDa3VlLPj;nCUX
WP1hYVOTRPB9BF:V4MNHJNGXb6KjlK=CnF8a:iC3CN68N4c?m;@<SS0GP:m_UTD1
9EU]VFRAkJdLkNeIe^IXnKoIgainDodmb7[kEO4Vk<nN@HbNFMm/k:`__AH0mRAJ
Vafc_YEE0;A]1T3UhJa?kb00lPD0]=jLlaj6K5jBa>8<9`^;k>a/L`6OJbh[j3Ok
Wh9_b[n6>ONIbnkkES^V5cn18dTE<fE5iJJWYT]4c<`<3YO?I?gg4?oS`3UYcLW3
;9bO`1OaQNQEDNRD2HB9J;^5?85HT2iT2XAoeN5o63HW1aUnWF/DJ7EO07f5>E2h
B@O8Kcd0@b<396hoNP9mje/@<@[8_[aX[I6_LhlbN_kWnQl;G8Y^hDa18U?VmPb?
I78UXR`IXmn4K<424Y07M:0:=84^<08/H0dLP3=`0mhP08B0B103UP<^B09Y@0Bb
@CkH00Y1<MP1MX=ZL03DPG[@14j2=W06G0AG`0e`2`b0Ad0:Q/5;<07NPFT8P_0@
5J91ZY0FY0nI@]H@6eX8ND=1D3PD0lE3RI0@TT3id2JX62Z3ZZ53D3gd8g@J^PQM
PoZP1m0P=0Km0Gf44IP2df4=f02fP=V`>a`8Al;;h4Ah5I`75l3KhDZh5Sh>]l8G
hA_`02b5Gl:C243820?AAUP86o54@Y1H904A8F^A8Z@2ZDFJT0jT6kV=B95ai0<6
Qj5QV1PFaQWSQeV<hF9FHMIRBS3EV6>HET`GiSIV43>1nH:UH]FaYUPW[3mf2CHA
Vhd]a5IPSf1K/9Na0mQQk3/L3/O06N8LL7jh65`bKSF^1;L?ehbkP>_33N4VlGRl
:]hDkh8?`G?`HW`Q_PYo77lNghlOa[lWT0UJ16^23b6F82A/95@@6PSW2?f44L8d
DH6XCg@RQQ1ia5aR:K6>f46lBA`VCY<DBHHT5e8T:IVdPEA9JR9M9SdV_B6CbCYT
Ag8HFD1NCjhTWb1O9@nB?e2D:2HDCdXLAD;ICSU:^D1i@7U3YE8=Z6kDF:ZH^YeJ
Cke4ODYm;dNC<iOcUn?9[I>[TF^EjiMk9DnDeiMgUel^WbMO8Gm:oZKl^09A`D31
Dh6S/5JQA^6d`Sf5BDFJXYERR6:JHXURPn8eaE4U_9:1T[LBCjU0jK3B9JDQ6T;C
YGWB^;A=]3[JIMX`7DLgY?_CTnW5m1oX_O@9IBEUFnDXiAcU6^FcbU86`S1Pn3=B
6JF<ThbkS8oc=>Jicn??fcJ_JEko_2VEnBY^:WbE8YEVU@6ESjY<EFoE5=FMZVfZ
Cm@`JRIZHF[IJ__E;Z^=cjO?Mik?WEldonClQnZ`^XUj^?YZmL?Z?NZC6YXJ_QXI
6UDJUcC6=AVJKY[9V^FJicC7]6QJ2kD4F^EJikEN<9FIk/aDIRFcRcVQ[Jk]YbgA
?ZCMZcf]HjRcF6NSC[?>4efB;U/g@KML]e=g@Tm;;eP_GjmAkj4nDIn]WjBoAkmK
Ol[0d23JH8]1Vl6XXHZQ_f6NHJ?QHb>ZTJ_A:Z=JXc_6>6>fLH[a?^=K9[29WDVB
BHg9CE?He=iDH;[?]<l<JnIX9SB[=K_7X[3LFEV/A]JP>L<lb7bSNI_i:`/mReR;
WAKM5Ul/kBaC;N//7eTYF@EHKKCZ/?[3f/BJJeeSOLN6J^=S/ljVgNJe[JT]ggJo
kGdkVUf`gAJkC[_?mPkf8_/Vnc47?HMhQkd>mmQdMRRkQ7gE4N_XhKS>lHcS1bMk
9k7CBJOOWEW>:Lh=cZ<;31O`5m@]67;ALN6h77:A;V@^S5mhL:7DEM^Ehe[[n/a=
ehgWM/A]a=gH?MWm^?/[3d/?TDN;aiBWTnLJc`]NR9N_Ei5G[kNBmf;_J^nW?SXn
RCj=?Q>nM[j[OBohHOd2oGKjgO?Gl>Ojeo]?13P4[0WX2Z@4APAF1ch;<PTB1GD4
`l41`K^27boBGbALe1H2@_a3MXDl2CD<GAGjLaP^;3B/9^ai^5EhOWQg12eRADA3
a;]8SlSBb4N;SAI;5WM6bDO5AME7CDEkAIM5BiMH;5Vci4J<FX`PYSdF7a/ENbAf
LZWgd]e;Qn?/hP[SkRhcG9Jck=Yb]NFYbln^T5o1FG4Z7Q/O7Ml@ohTC`ZWUC:kd
GkUgi@CGTk^7ni;WaR_WSO5Mn6GlT@BGQ;:4dDBGa5f9HdV^BAE9h`9?@KGPMK9O
lX7TZIB@U:<Y<jWAZLeYQ;Ch]==29F6:/2]M<cdW_Bo3=:<`@k[:JMG^EA>R@=6A
C2QcFFJkV8knC?E8S2BK9H=I2k=Z/]iWAfFObU7<4NKdi9[TK//MbO?9ngheISEg
MFNnM_j6o<4ekV/>[HGF[UcK^DigGL6jhOFnjhm]86e8fO3;A/^=IA_OKX[Ne56P
DK2nH6RcknK6@[U2DN6m;LiK3Vc5K1E/kMeV/jeZfiLRG]7eH/_RR^9?9MbBjmmI
OEOigLcfQ>fmYOJUngOPMPQgg=gY^_=HVF9IG]W@[^1M[NG<lZ;b]k]Gk;iFHE]a
H0mYSfB?]3:X/[e:[fY7eJOZY>Z16XnJi[gZNkO]WM[7fmNogfeod`6=0lD7?QhD
7;aob?M@Jje1KLEQg>6/`lo[X^Zj_fMoGgm4kDSaTLm7QDNUal:?MMDke=LgZ3ND
=/:=T/Jahg77KogPmD=k4j_YD3>S^OP4>24ilN;7n1o_WP`lfGV:OJ[Y9ofOm[K@
FXYJXMKLeXVfY3IYNdakgnV0didMcQd]?i_oO?B<mYVJ/lYWBlnAcQFLVcVOMgkb
@/J5lH^95hLjEg@n^[CTdYf^/:kNbh6G[eka^G:Yfkgko5FGZfN^>EdkOIem_Nf6
oHgF7[^NUUo/OVWY]Nm]_NU`/ofFhjf>_PEmioYMnboNm[YmiHkoWA/3R`KjkRjn
NomNg3gYOMkmd@NY3ehoc7XhoFSmHncSXRL:CbZNZSn]oMGhefJY_OC/X=MPck>8
Ihn6^4<_oiGi[do31LnYcb]6]4KZAje7chciS=ej/OC5l<^<Um?SQKlYo[KgUM6[
WgignkeWH/W4l6_AjiToB]jX_SWje_I]ifCXi==gJNnVYh[NZkhomX7mXO]Sm<NA
jNa?n4nEWhdoMg`9o?9h9VeVi]ogQ??k2VE^I7=dLVEQK@YUKVA_HVX:<CHP<21_
HVX:<SHa<PYUKVA_HVX:=b0`86mRJPYK82m9@d=2HG=UI20a=B0`858PG@YUKVA_
HVX:<b0`86mRJPXl?20_E7U`IB0_D65WIG<P;deUI6UQ@Vmh85/`830P=S4b83Li
<UdP;d=_MFid834P;d]YI7<PFb0b830PDR1M83hn2VE^I6mRJPXa=b0`86mRJPXl
?20_E7U`IB0_@f5dHFa_Ib0_D65WIG<P<b0`858P?Sh:IFiTKf9Z2S4a830PKf9Z
2S`l82mCMF9dNG1U82m@Kg1eL20_DVESM21K83@P<20a<c8P=S@PGB0_D65bIFid
834`830PDR0_E7U`IB0_@Fi^Kg@P?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82mD82QV
LRiSJ65SJ65dIFaYIG8^L6UULW9U;TaQE6EHJE@Y82m@Kg1eL20a<B0`858P;e9U
Hg@PFb0`830P<20`85dP;d5@2S4h830PDR0_@fm^M6E^M7<P:5U^@W=QF4h`CDA4
ED5ABDA2@EE9DDE6EDY8DWISAVM[HS9:LEYGCS1S<FM[I6eFNF<bK7IRK6][FEQ:
JV57K39L<34bFUQ<DT9WI5ESKCUfI4U1@W9h@EE3DFmXBFU=JdYCFFi;@f]aBgTh
<TmDKcM@A35FBTLe<F97NUA3MgM>A6QSFE``<C9GJcEDC6diJF5]EVYTB4iGBTM>
LeUHCWYF<3EDC6edK6EHCfm4N45BAFQ=EDIBHD53Kd5<Id5i@DA_@E1W@T=1G30a
<TEI@E=W@Tm_Ae9_HTQ2<6E8ND=1@Fm1A6M1Dd52FD57Id5U@D=9@DYFF59`I4Mh
K5M8@WUJEdIdFFehK5Qh@E1L<34bFFe6JV4bI7UR<eIeFTE>MV97>GUFEdifHTLi
NEI^CWITF4YZFUIBM68bDVaGAdYXHc9FLf5G=FaHEc5XFS8eL5``<C9JKFaZFEQB
L68b=E5HN4ACF4MBMUTcEWAJEcD`FC9hJ6<cCV9=E49gI4Ha=eUHBS1QEdicFUP`
BeQ8EWYJF49XG30a<UTbM6QJ<UIRI5Q>K69]AWAJF4iTIC9>MV97>GUVDd5/I5Q>
K5Y3@VeR<dUWFVdiMFA3@VYR<WQfHfM`HfAHCVaL<34bHdM6JV4bAViJF7AXHUQ>
NVEG<FUVDd5/HUM6<658CD]HB5IjFUQ2J5TbM6QJ<UHgFELaNV9GAS1QB31WBULa
J5``<C9TAfQj@fah<F<bEWMIEdibFEMTK5LcES1JJVQTIC9/MF=8ES1JEcEZIU=1
K6AHCVaJKUIcBDQBMTU8DSESAeEWG30a<UY7K7UJEdh`HTQ[IeY7K6QI<dY`I4M/
JTU7CVmIF4YXFC=BK6=^CD/`JGM=C5<eF5A/CGEJAdH`FEDhDCMGBWML<34bHTM/
NVA4@GLa@DE3@GMAAT=2HeUF@e8`HS=2FDY7>FUQKEIZI4Q>FDY8FVaSKTi`HS8e
FTY7AWUI<VQ`I6eFNE``<C8`DEU8ETQ:MV8cDd51HDe:@fQ6ETY7=C5RAgYD@gMg
CTAW>55HACEDDC8iLf8cBUASAdIZFUIIJeTbN6QS<diHG30a<UA/CUQQAf``FU91
A6M1BT==DDACAFQ=EDIFIf]I<WQXHc=>K6<aKf]I<WQXHc=>MEUG<Fa_J5EGES0e
E54b>G=L<34bHS=:FEA/CU1IKG1/FC=ADd51AdM_ASQAA30eE5<bESEJEe92Hfe>
Kf5HFVaSIfMBAVPhKdeZECI@AD97E5I`J5``<C9QEgAdHdQF:fUINEE^HDU1@D51
@D51@D91DD51@D51@D51@EY1@D51@D51@D51@D51@D51@D51@GA9@Dh`JT5hG30a
<TeZCUU:AdicFEQ>NUYHCV5:AdicFEQ>NV9]AWAJHDejCTAFI5A/CTiTF59XFFeh
K597AS1IEUY?EC1BJ6A7AUUL<34bE6a>D5U]L6aI<eACC45g<da[>54g<TYgHTM/
NVA4@GLa@DE3@GMAAT=2HeUF@e8`HS=2FDY7>FUQKEIZI4Q>FE``<C9:B5Y/Hfi>
L68b=EY:AdIiFC9XL6A]EWT`DEU8ETQ:MV8cDd51HDe:@fQ6ETY7=C5RAgYD@gMg
CTAW>55HACEDG30a<U4b>G=R<dYDHdM6JUYFETmE<DY8DFaIJeTbN6QS<deA@EEI
MdU4@FM=@D=1@GA9DdEhDEIG@e9ZHTM6NV<bEWYL<34bEfUBJV97AWYS<SEXHUMG
JDIBFUQDK4i4HS9hMV=/J4mE<3UYHFeFJVA2BD51FF5WF7Q1D5A/CTaJF6a/FTE6
NE``<C9I<VQ`I6eFND=2AEM8NFMiCUA_>555FTiGKD9^HEQ2NF@d@daZL65VL451
@D51@D51@DE2@D51@D51@D51@V]1G30a<T51@D51@D51@D51@D51@D51@D<bId4a
ITEAAFaHAe9/FVe/MEYGCWIRAcUiIC9:LUXc<CMSKFAYIUQcMdaZJc9L<34bCUA[
NDiiMfM=@c@eCdAEMdeDFG=9A45eCeA[=DmD@CAVDG1SFVe>MV97>GUIKCTdIC9:
LUXc<CMIKGA^IUQcJe``<C9HAe9`Hc=2LeUHK7YTB6acFU=2HfDbFG=A<GPiF4Eh
K5Y^DWUQEfA_I4M6NF=]>C=9AeYSBEIh<65G<FaS<GMXG30a<UQ7DVaRB59XF6id
LUQ8DW1REeIjCTPaHeU]K6i;ADiSBEIhJUY7>C1HAeH`FEIhJF5GHg1@EeYSBEIh
<65G<FaL<34bHc5gJ5Q8@WUR<U9VIC1[>DeH<FE>AWQcFUMJ<5Q8M6=IKFa^HS=2
LfAHCVIU<TIVCEAhHeTbDWITB4dhFEHiLU``<C9VEWMXF4=6HdUFMfQ;AdIVCEIg
J5Q7CV]R<e9jBDM6IV5iK6=<AWQ/I4M6IVDbAVI=F35UDeIgJ5Q3AV=I<U9fG30a
<VA8CV=JF59XF3=dJ5PbM3UHKWA:IUIhNF5GI6mTAWPiBTP`DD93CD51@D51@D51
@D53CT5AId51@D51@D5>BGML<34bCE@d;fmZ>35HACEDDTM/JVA7K7IRKDIiIE99
@D5IHFMHN45@E6a>C5YHK6aJADIiFC9XL6A]EWU1@FM1AE51Ee``<C91@SQ1Bd51
ND54ED5?Id4h@DI=@EMA@VM1Ag=1HfM2=T59CD5XDD=8@DU[@FUg@di1BCQ1Je53
E45:ED5^Id=WG30a<T5;BD5`@D=]@D]W@G5W@g=1BcA1M453>D5=>44aDDAS@Dm5
@CIWA3A1D6]2NVM8E45TLd=iMda>@GA9@c9gC6eL<34b@GE_@b]1C2m1MfM4A55@
;d91ADI;IeEc@UAEAU1WETA2EEU6EGMFFD51@D51@D51@FM5@D51@D51@D51DFM1
@E``<C91@D51@D51@D51@D51@D51@UM_?E``<C8Y2Rm683<b82mCMF9dNG1U82mD
IGQd82mDNG1U82m1KVi_M20n?PYUKVA_HVX:<CPP<21_HVX:?3`P;dhP<CTP<21B
83hn2VE^I6mRJPXa>B0`86mRJPXl?20_C6E^IgAX838`830PDR0_AVU/M6Eb82m6
K65dIDAUHfmTIB0_E7U`IB0_F4mRJVESM20_DgERM7U`IB0_AVmbKB0_AVmbKEAi
L6D:<B0_@T9_N21K<20`830P<5dP;e9ULfmeLV=ULb0b<B0`858P?Sh:LgAbIF5]
2WP1:e@81001i`3S2VE^I7=dLVEQK@YUKVA_HVX:<S0P<21_HVX:<C4:IFiTKf9Z
2S8a830PKf9Z2S`l82m@LVmSDfEd85/P;e14AR1M83hn2VE^I6mRJPXb<R0`86mR
JPXXCF5S84mC85PP<C0^>2hb855eHG9dNR1@A4I3KfidIGQd:@YUKVA_HVX:<S<P
<21_HVX::4M@C217J6mcM7=SLVU`M20i<3DPG2Q`LgMbJGAUG2TY2VE^I6mRJPXb
=20`86mRJPXXA3Xb<34c<34b<c0c<S8b<5X`<2L`<2LY2VE^I6mRJPXa830PKf9Z
2S`l82m@LVmTMF=ULR0b<R0`858P;d=bIF5dKg8P<S<P<21B82m3LVEQM6U_KTAQ
M6DP<S@P<21B82m=KfA4HGAU838d830PDR0n?PYUKVA_HVX:Kf9Z2S`l2Rm5KV=_
I6U^Ib0_CF5SDVm]HFi5KV=_I6U^I`X_D79UHFeRK6DP:4ECHFi^Kg15Dg=/HG=X
I6mSMFeUKWASK65cLe/a<71dGDECK6EVM69bHF=[HG9dJF=/IDECLVUWJ7ARLV5S
J`Y5Dg=/HG=XMG=UL65SJf5WIE]eLfE^HFeULee5DfaUIWARLV5SJf=_K6mbAE=b
JFMXM69bHF=[82EeLfET86I_LR1VKfid86=_K6mb2TECLfaQLfQeLfE`HF=[HFMU
AE=/IFIdHW9QHf]QKG=cNFeRAE=bJFMXM69bHF=[82E]HGAXL`Y5Dg=/HG=XMG=U
L65SJf5WIDECK6EVM69bHF=[HFecKF5dJ4ECLVUWJ7ARLV5SJb0UKF5dJ7<:AE=c
K65cJ7EcIG1QHf]QIfEKMGAV>5e5DfaUIWARLV5SJfU^L7EdIFiSAE=bJFMXM69b
HF=[82EeLfEVMF`PM6lPM7U`IB1TJG9UHgA/NB1TJF5SLVUdJF<PHfQQLV5SM6Eb
L`Y5Df5^KVm`IFiT:@X_AG=SHG1UI51bIF5]HVaU82Q5Df5^KVmUL2De@fA_HgE]
IFidHfaQLg<U=D8a<71d9CE49CM2HG9dJF=/IBDgA2D`@BDe@gEcIG1QHf]QIfDU
=D9eLfE^HFeULbDeA2Dg@V=_K6mb9CM49C8`9C8eMG=UI2Db<6I_LRDb<6I_KW@U
<S1SKfa_LRD`@BDe@gEcIG1QHf]QIfDU=d9QKG=cNFeR9CM49C8`9C8eKF5dJ7<U
<44U=D=eLfE`HF=[HFMU9CM2HFecKF5dJ2DgA2Db<2Db=FeQM6Qc9C119CE3MG=U
L65SJf5WIBDe@WEdISPU=D@U=d9YKW1eM6E^HbDgA2Db<2Db=GEcIFIeK2Db<7A_
9C8`M7U`IBDb<6AYLVESM6ai9C8`I6UQHg9YM6US9C8`HfQQLV5SM6EbLbD`@DEC
HFi^KfE`IFiT:@X_DgERJVESM20XAE=QKVi_M4ECLfaQLfQTIFIYKVESKfa_LTEC
K6EVM69bHF=[HV]WAE=bJFMXM69bHF=[AE=/IFIdHW9QHf]bIf95Dg9YIfQdHW9Q
Hf]5DfaUIWARLV5SJc0^>CHe>C8g;20`;STh=C0a=R`P<2hi>CTi<3Q5Dg9YIfQd
HW9QHf/:AE=cK65cJ6ISKfa_LV9_N4ECK6EVM69bHF=[HV]WAE=bJFMXM69bHF=[
AE=/IFIdHW9QHf]RJfM5Dg9YIfQdHW9QHf]5DfaUIWARLV5SJdECI6m/K65bAE=c
K65cJ6AYLg1/HGUcM7U/IB15Dg=/HG=XAE=/IFIdHW9QHf]V;4=5Dg=/HG=XAE=b
JFMXM69bHF=[AE=cK65cJ4aUIWAbJFMXM65bLVmg86I5Dg=/HG=X8DECLfaQLfQd
JFeULdECLfaQLfPQAE=cK65cJ6AUK7AQGTECK6EVM69bHF=[JdECLfaQLfQdJFeU
LcA5Dg9YIfQdHW9QHf]5Dg=/HG=XHVUW:4=5Dg=/HG=X8DECLfaQLfQSI6mdAE=c
K65cJ6EdHDECLfaQLfQRJFLY?FI5Dg=/HG=X8DECLfaQLfQdJFeULdECLfaQLfPQ
AE=cK65cJ71bKfAOAE=/IFIdHW9QHf]9?C55Dg9YIfQdHW9QHf]N=4ECLfaQLfQ/
IFIdAE=cK65cJ4ECK6EVM69bHF=[AE=cK65cJ69YIfm`K7EcGdECK6EVM69bHF=[
HEla?4ECLfaQLfQSI6mdLcaQGf]5Dg9YIfQdHW9QHf]5Dg=/HG=X8DECLfaQLfPQ
AE=cK65cJ255Dg=/HG=X8BQQGc55Dg=/HG=X8DECLfaQLfQSI6mdLb1QGf/YAE=c
K65cJ2a5Dg=/HG=XIGAQGdECK6EVM69bHF=[HElaAE=bJFMXM69bHF=[GTU5Dg=/
HG=X8DECLfaQLfPQAE=cK65cJ6=TKgAcAE=cK65cJ6EdHEm5DfaUIWARLV5SJf5O
JdECLVUWJ7ARLV5SJei5DfaUIWARLV5SJdU5Dg9YIfQdHW9QHf]5Dg=/HG=XLVUW
J7A5Dg=/HG=XAE=bJFMXM69bHF=[AE=TKfa/HG95Dg9YIfQdHW9QHf]5Df5^KVmd
IFiT:@X_AG=SHG1UI5=eHVYUHg@P:4ECHFi^KfEc9CE3I6EVJFiUHfm/Kg8U=d9R
JfLU=d@U=d9bIf8U=d@U=d8`;STf=CTb=b`U<S0`;STh=C0a=R`U<S0`;STi>CT`
>2DgA2D`@BDe@fISKfa_LV9_N2Dg@V9[IbDgA2Dg@V9[IbDgA2Dg@R@U=D=TJG=`
K65iLgAiK6DU<S0U=D<U=d9V;4<U=D<U=d@U=D=<IFIdLVUWJ7AQLW9_MbDb<6HU
=D<Q9CE3M6U]IG<U=D<Q9CE3I6E/M64U=DDU=d9[9CE3M6U]IG<d9CM49CE3HVUW
:4<U=D<Q9CE3HfA_M2De@fEdHBDe@f9YIbTmIRDe@b4U=D=dJFeULbDe@b4U=D=`
LVmTGbDg@TTm<BDgA2DeAC@U=D=/IFId9CE39CM29CE3HVUWKg1/MG=O9CM2HEla
9C=39CE3HfA_M7<U<d=QGf/U=d@U=D<Q9CE38BDe@b4U=D<Q:65O<BDe@b4U=D=S
I6mdLbDb<65OJbTU=D</9CE3IGAQGbDg@V5O<BDgA2DeADTU=D<Q9CE38BDe@f=T
KgAc9CE3IGAQGbDg@V5OJbDgA2DeABDg@TTU=d@U=D=bJFMXM2De@bDgA2@U=dA5
Df5^KVmULfE^I2T:;eAiL6DP:4E5M7U`ICA5AGAiL6EUKV@Y2Rm3Kfa_LR0XADES
Kf``;S0`<30`<20`;S0`<30`<20`;S0`<30`<20a;S0`<30`<4E5Hfm/IFiT:@X_
@T]3Kfa_LR0XADERJf<a;S0`<30`<20a;S0`<30`<20a;S0`<30`<20a;S0`<30`
<4E5HV]SIFiT:@X_E6UdK6DP:4E5M6UdK6E5AGAYM6aUIFiT:@X_CF5WKVUVJF=Q
M6U_KR0XADE]HFLc=Rh`<30`<315AFeQIfE^I2T:;d9QLfE/JFiU82Q5AF9QLc0^
<30`<30`ADERHG=UKV@Y2Shn2VE^I6mRJPX:N79UIPX`838e2S0`<30`<30`<30P
=SDe<cDPIR0:<30`<30b>3Li<b0`<30`<21^80X`<30`<34i<SHe830`<30`86hP
2S0`<30`<SDh<SLP<30`<30PKR0:<30`<30`<30b<R0`<30`<21^80X`<30`<34i
<S@d830`<30`86hP2S0`<30`<CTc>3@P<30`<30PKR0:<30`<30b=CLi<B0`<30`
<21^80X`<30`<38c<34i830`<30`86hP2S0`<30`<CTd>C8P<30`<30PKR0:<30`
<30b=S0d=b0`<30`<21^80X`<30`<38e>CH`830`<30`86hP2S0`<30`<CTe<SDP
<30`<30PKR0:<30`<30a>CDg<B0`<30`<21^80X`<30`<38b>CTh830`<30`86hP
2S0`<30`<S<`=CDP<30`<30PKR0:<30`<30b=CLg<20`<30`<21^80X`<30`<38e
>C4`830`<30`86hP2S0`<30`<SPc>CDP<30`<30PKR0:<30`<30b>3@b=b0`<30`
<21^80X`<30`<38h=CT`830`<30`86hP2S0`<30`<SPf<3TP<30`<30PKR0:<30`
<30b>3Hd>B0`<30`<21^80X`<30`<38h=c0a830`<30`86hP2S0`<30`<SPg=C4P
<30`<30PKR0:M79QJFaULPXl?20_DfUjIB0b=B0_DVm_M20a=b0`858P;dU^IVlP
<B0`858P;dU485/P?68i<fIQHCDb<f5V<VEU>CHf<S=R=F8`HVEUICDi=c0f?PXl
HSTcIV5Q=C8cHFHbIFDi=SHb<f8eHS1RIFEU=CTg<3Hn85dP?Sh:LgAQLWAhLVEV
2S<a<S8g2RDUADm6\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{1024, 138},
  ImageMargins->{{15, 0}, {0, 0}}]
}], "Text",
 CellChangeTimes->{{3.5678999203726482`*^9, 3.567899949111124*^9}, {
  3.5678999992896767`*^9, 3.567900000494334*^9}, {3.567900147181657*^9, 
  3.567900150403458*^9}}],

Cell[TextData[{
 "We can evaluate the integrand for a particular component, at a given point \
in momentum-space by choosing some convenient reference twistors, using for \
example, the function \[OpenCurlyDoubleQuote]",
 StyleBox["exampleTwistors",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] "
}], "Text",
 CellChangeTimes->{{3.567901204961335*^9, 3.567901275738256*^9}, {
  3.5679015041007*^9, 3.5679015105646048`*^9}}],

Cell[BoxData[
 RowBox[{"exampleTwistors", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.5679012800255833`*^9, 3.5679012826455603`*^9}}],

Cell[TextData[{
 "To see what twistors have been specified, use the function \
\[OpenCurlyDoubleQuote]",
 StyleBox["showTwistors",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]"
}], "Text",
 CellChangeTimes->{{3.5679013099441*^9, 3.5679013334302263`*^9}}],

Cell[BoxData["showTwistors"], "Input",
 CellChangeTimes->{{3.567901334538273*^9, 3.5679013359591303`*^9}}],

Cell[TextData[{
 "Now we are ready to evaluate the integrand at some point using the function \
\[OpenCurlyDoubleQuote]",
 StyleBox["evaluate",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.5679013529085827`*^9, 3.5679014106902637`*^9}, 
   3.56790357182133*^9}],

Cell[BoxData[
 RowBox[{"egNumericIntegrand", "=", 
  RowBox[{"evaluate", "[", "egAnalyticIntegrand", "]"}]}]], "Input",
 CellChangeTimes->{{3.5679013643323*^9, 3.567901439440227*^9}, {
  3.567902639402774*^9, 3.567902656145995*^9}}],

Cell[TextData[{
 "A particular component can be extracted using the function  \
\[OpenCurlyDoubleQuote]",
 StyleBox["superComponent",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["component",
  FontFamily->"Times New Roman Italic"],
 "__][",
 StyleBox["superFunction",
  FontFamily->"Times New Roman Italic"],
 "_].\[CloseCurlyDoubleQuote]\[LineSeparator]For example, the supercomponent \
proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "3"], ")"}], "4"], TraditionalForm]]],
 " would be computed as follows:"
}], "Text",
 CellChangeTimes->{{3.567901447541704*^9, 3.567901471070011*^9}, {
  3.567901517595434*^9, 3.5679015706283693`*^9}}],

Cell[BoxData[
 RowBox[{"egComponentBCFW", "=", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
   "[", "egNumericIntegrand", "]"}]}]], "Input",
 CellChangeTimes->{{3.5679015720482817`*^9, 3.567901587949851*^9}, {
  3.567901803993156*^9, 3.567901847130933*^9}, {3.5679026606250753`*^9, 
  3.567902669144723*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Chiral",
  FontSlant->"Italic"],
 " Box Expansion of One-Loop Integrands"
}], "Subsection",
 CellChangeTimes->{{3.5679016776291122`*^9, 3.567901685467856*^9}, {
  3.567905573859976*^9, 3.567905574963861*^9}}],

Cell["\<\
The chiral box expansion provides an alternative way to represent all loop \
amplitude integrands in SYM\
\>", "Text",
 CellChangeTimes->{3.56790176585491*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontSlant->"Italic"],
 ": The one-loop, 6-point NMHV amplitude ",
 StyleBox["integrand",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "6"], 
    RowBox[{
     RowBox[{"(", "1", ")"}], ",", "1"}]], TraditionalForm]]],
 " computed via the ",
 StyleBox["chiral",
  FontSlant->"Italic"],
 " box expansion"
}], "Subsubsection",
 CellChangeTimes->{{3.5679017433084173`*^9, 3.567901756046649*^9}, {
  3.567905511416095*^9, 3.5679055167043657`*^9}, {3.567927208208871*^9, 
  3.5679272101543083`*^9}}],

Cell[TextData[{
 "A purely symbolic manifestation of the chiral box expansion is given by \
\[OpenCurlyDoubleQuote]",
 StyleBox["chiralBoxExpansion",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.5679026883187304`*^9, 3.567902738436748*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egChiralBoxIntegrand", "=", 
   RowBox[{"chiralBoxExpansion", "[", 
    RowBox[{"6", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.5679027444784107`*^9, 3.5679027480126343`*^9}, {
  3.5679030656556997`*^9, 3.5679030724711113`*^9}, {3.568381906329439*^9, 
  3.568381908390897*^9}}],

Cell[TextData[{
 "To make this a bit more intelligible, the cyclic \
\[OpenCurlyDoubleQuote]seeds\[CloseCurlyDoubleQuote] which generate the full \
expansion can be extracted using \[OpenCurlyDoubleQuote]",
 StyleBox["onlyCyclicSeeds",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]; and the contributions can be represented \
graphically using \[OpenCurlyDoubleQuote]",
 StyleBox["nice",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567902795275694*^9, 3.567902892667142*^9}}],

Cell[BoxData[{
 RowBox[{"egChiralSeeds", "=", 
  RowBox[{
  "onlyCyclicSeeds", "[", "egChiralBoxIntegrand", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.56790285634684*^9, 3.5679028956450357`*^9}, {
  3.567902973151428*^9, 3.567902976263671*^9}, {3.567903056400167*^9, 
  3.567903081330563*^9}}],

Cell[TextData[{
 "The purely symbolic objects appearing in this expression such as \
\[OpenCurlyDoubleQuote]",
 StyleBox["chiralBox",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[_][",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] can be converted into analytic formulae using \
\[OpenCurlyDoubleQuote]",
 StyleBox["integrand",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567903040441155*^9, 3.567903053790234*^9}, {
  3.567903086862043*^9, 3.567903268485033*^9}}],

Cell[BoxData[
 RowBox[{"nice", "@", 
  RowBox[{"integrand", "[", 
   RowBox[{
    RowBox[{"chiralBox", "[", "2", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1"}], "}"}]}], "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5679032230286827`*^9, 3.567903236065463*^9}, {
  3.5679032696156387`*^9, 3.567903307856133*^9}}],

Cell[TextData[{
 "The function \[OpenCurlyDoubleQuote]",
 StyleBox["analyticIntegrand",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] converts ",
 StyleBox["all",
  FontSlant->"Italic"],
 " the symbolic objects\[LongDash]including the all instances of \
\[OpenCurlyDoubleQuote]",
 StyleBox["onShellGraph",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[_][",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] \[OpenCurlyDoubleQuote]",
 StyleBox["amp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n",
  FontFamily->"Times New Roman Italic"],
 "_,",
 StyleBox["k_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] etc.\[LongDash]into canonical superfunctions of \
the form described above:"
}], "Text",
 CellChangeTimes->{{3.567903349126614*^9, 3.567903474092972*^9}, {
  3.567906662940542*^9, 3.567906664015408*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAnalyticChiralBoxIntegrand", "=", 
   RowBox[{"analyticIntegrand", "[", "egChiralBoxIntegrand", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"random", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.567903478725026*^9, 3.56790351034552*^9}}],

Cell[TextData[{
 "As before, this set of superfunctions can be evaluated at some point using \
the function \[OpenCurlyDoubleQuote]",
 StyleBox["evaluate",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567903520009822*^9, 3.567903563237494*^9}}],

Cell[BoxData[
 RowBox[{"egNumericChiralBoxIntegrand", "=", 
  RowBox[{"evaluate", "[", "egAnalyticChiralBoxIntegrand", "]"}]}]], "Input",
 CellChangeTimes->{{3.567903579456513*^9, 3.5679035984192553`*^9}}],

Cell[TextData[{
 "And as before, a particular component can be extracted using the function  \
\[OpenCurlyDoubleQuote]",
 StyleBox["superComponent",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["component",
  FontFamily->"Times New Roman Italic"],
 "__][",
 StyleBox["superFunction",
  FontFamily->"Times New Roman Italic"],
 "_].\[CloseCurlyDoubleQuote]\[LineSeparator]For example, the supercomponent \
proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "3"], ")"}], "4"], TraditionalForm]]],
 " would be computed using:"
}], "Text",
 CellChangeTimes->{{3.567903630940475*^9, 3.567903649839308*^9}}],

Cell[BoxData[
 RowBox[{"egChiralBoxComponent", "=", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
   "[", "egNumericChiralBoxIntegrand", "]"}]}]], "Input",
 CellChangeTimes->{{3.5679036583865232`*^9, 3.567903682849859*^9}}],

Cell["\<\
And we can check that this matches the BCFW-component function:\
\>", "Text",
 CellChangeTimes->{{3.5679036879884443`*^9, 3.5679037091925497`*^9}}],

Cell[BoxData[{"egComponentBCFW", "\[IndentingNewLine]", 
 RowBox[{"%", "==", "egChiralBoxComponent"}]}], "Input",
 CellChangeTimes->{{3.5679036778878603`*^9, 3.567903678086759*^9}, {
  3.5679053593175898`*^9, 3.5679053630009403`*^9}}],

Cell["And we see that the expansion works!", "Text",
 CellChangeTimes->{{3.5679037146244164`*^9, 3.567903720488554*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Comparing the ",
 StyleBox["Chiral",
  FontSlant->"Italic"],
 " Box Expansion with BCFW-Recursion"
}], "Subsection",
 CellChangeTimes->{{3.567903736903174*^9, 3.567903762493044*^9}, {
  3.567905346376019*^9, 3.567905347780795*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Exempli Gratia: the 8-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]]],
 "MHV integrand:"
}], "Subsubsection",
 CellChangeTimes->{{3.56790376772683*^9, 3.567903814448949*^9}, {
  3.567905267795189*^9, 3.5679052707196302`*^9}}],

Cell["\<\
First, we must choose some arbitrary reference momentum-twistors:\
\>", "Text",
 CellChangeTimes->{{3.567903855941469*^9, 3.567903869458623*^9}}],

Cell[BoxData[{
 RowBox[{"exampleTwistors", "[", "8", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.567903873449984*^9, 3.567903881095296*^9}, 
   3.5679052766041327`*^9}],

Cell[TextData[{
 "A more compact way to generate the numerically-evaluated BCFW loop \
integrand is to use the function \[OpenCurlyDoubleQuote]",
 StyleBox["nAmp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k",
  FontFamily->"Times New Roman Italic"],
 "_,",
 StyleBox["\[ScriptL]",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567903818000843*^9, 3.5679038517311773`*^9}, {
  3.567903906579051*^9, 3.567903953997724*^9}, {3.567904694832045*^9, 
  3.56790470055941*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"egBCFWAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"nAmp", "[", 
     RowBox[{"8", ",", "2", ",", "1"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.567903957019237*^9, 3.5679039928281193`*^9}, {
  3.5679044327736197`*^9, 3.567904498184142*^9}, {3.5679045518927393`*^9, 
  3.567904557842772*^9}, {3.567904692138892*^9, 3.5679046924177227`*^9}, {
  3.567905281147812*^9, 3.567905282387721*^9}}],

Cell[TextData[{
 "(Notice that we have used the function \[OpenCurlyDoubleQuote]",
 StyleBox["timed",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] to time the evaluation process.)"
}], "Text",
 CellChangeTimes->{{3.567904576271734*^9, 3.5679046167896023`*^9}}],

Cell["\<\
Similarly, a more compact way to generate the numerically-evaluated \
chiral-box expanded form of the integreand is to use:\
\>", "Text",
 CellChangeTimes->{{3.567904506582575*^9, 3.567904543906763*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"egChiralBoxAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"chiralLoopIntegrand", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5679045457802887`*^9, 3.567904569210094*^9}, {
  3.567904622806747*^9, 3.5679046551162033`*^9}, {3.567905288387906*^9, 
  3.567905289955524*^9}}],

Cell[TextData[{
 "Let us compare these two integrands at the specified kinematical point for \
the component proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "3"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "5"], ")"}], "4"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.567904880097494*^9, 3.5679049267004347`*^9}, {
  3.567905302208741*^9, 3.567905302544641*^9}}],

Cell[BoxData[
 RowBox[{"egBCFWComponent", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"superComponent", "[", 
     RowBox[{
     "p", ",", "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", 
      "p"}], "]"}], "[", "egBCFWAmp", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5679049358803997`*^9, 3.5679049754986677`*^9}, {
  3.5679051687894793`*^9, 3.567905171307743*^9}, {3.567905213619986*^9, 
  3.567905225552629*^9}, {3.5679053054989653`*^9, 3.567905307890551*^9}, {
  3.568382138252273*^9, 3.5683821398109303`*^9}}],

Cell[BoxData[
 RowBox[{"egChiralBoxComponent", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"superComponent", "[", 
     RowBox[{
     "p", ",", "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", 
      "p"}], "]"}], "[", "egChiralBoxAmp", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.5679049794217567`*^9, {3.567905175454795*^9, 3.567905176483534*^9}, {
   3.5679052300343018`*^9, 3.567905235063449*^9}, {3.567905313642707*^9, 
   3.5679053212737017`*^9}, 3.5683821453185663`*^9}],

Cell[BoxData[
 RowBox[{"egBCFWComponent", "==", "egChiralBoxComponent"}]], "Input",
 CellChangeTimes->{{3.567905245335264*^9, 3.567905247721196*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Exempli Gratia: the 10-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "3"], TraditionalForm]]],
 "MHV integrand:"
}], "Subsubsection",
 CellChangeTimes->{{3.56790376772683*^9, 3.567903814448949*^9}}],

Cell["\<\
First, we must choose some arbitrary reference momentum-twistors:\
\>", "Text",
 CellChangeTimes->{{3.567903855941469*^9, 3.567903869458623*^9}}],

Cell[BoxData[{
 RowBox[{"exampleTwistors", "[", "10", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.567903873449984*^9, 3.567903881095296*^9}}],

Cell[TextData[{
 "A more compact way to generate the numerically-evaluated BCFW loop \
integrand is to use the function \[OpenCurlyDoubleQuote]",
 StyleBox["nAmp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k",
  FontFamily->"Times New Roman Italic"],
 "_,",
 StyleBox["\[ScriptL]",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567903818000843*^9, 3.5679038517311773`*^9}, {
  3.567903906579051*^9, 3.567903953997724*^9}, {3.567904694832045*^9, 
  3.56790470055941*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"egBCFWAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"nAmp", "[", 
     RowBox[{"10", ",", "3", ",", "1"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.567903957019237*^9, 3.5679039928281193`*^9}, {
  3.5679044327736197`*^9, 3.567904498184142*^9}, {3.5679045518927393`*^9, 
  3.567904557842772*^9}, {3.567904692138892*^9, 3.5679046924177227`*^9}}],

Cell[TextData[{
 "(Notice that we have used the function \[OpenCurlyDoubleQuote]",
 StyleBox["timed",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] to time the evaluation process.)"
}], "Text",
 CellChangeTimes->{{3.567904576271734*^9, 3.5679046167896023`*^9}}],

Cell["\<\
Similarly, a more compact way to generate the numerically-evaluated \
chiral-box expanded form of the integreand is to use:\
\>", "Text",
 CellChangeTimes->{{3.567904506582575*^9, 3.567904543906763*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"egChiralBoxAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"chiralLoopIntegrand", "[", 
      RowBox[{"10", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5679045457802887`*^9, 3.567904569210094*^9}, {
  3.567904622806747*^9, 3.5679046551162033`*^9}}],

Cell[TextData[{
 "Let us compare these two integrands at the specified kinematical point for \
the component proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "1"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "3"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "5"], ")"}], "4"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.567904880097494*^9, 3.5679049267004347`*^9}}],

Cell[BoxData[
 RowBox[{"egBCFWComponent", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"superComponent", "[", 
     RowBox[{
     "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p", ",", "p", ",", 
      "p", ",", "p", ",", "m"}], "]"}], "[", "egBCFWAmp", "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5679049358803997`*^9, 3.5679049754986677`*^9}, {
  3.5679051687894793`*^9, 3.567905171307743*^9}, {3.567905213619986*^9, 
  3.567905225552629*^9}, {3.5683821928546753`*^9, 3.568382195286489*^9}}],

Cell[BoxData[
 RowBox[{"egChiralBoxComponent", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"superComponent", "[", 
     RowBox[{
     "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p", ",", "p", ",", 
      "p", ",", "p", ",", "m"}], "]"}], "[", "egChiralBoxAmp", "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.5679049794217567`*^9, {3.567905175454795*^9, 3.567905176483534*^9}, {
   3.5679052300343018`*^9, 3.567905235063449*^9}, 3.568382201552616*^9}],

Cell[BoxData[
 RowBox[{"egBCFWComponent", "==", "egChiralBoxComponent"}]], "Input",
 CellChangeTimes->{{3.567905245335264*^9, 3.567905247721196*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-Loop Integrals and Ratio Functions", "Section",
 CellChangeTimes->{{3.567905467941165*^9, 3.5679054770068283`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Scalar",
  FontSlant->"Italic"],
 " Box Expansion of One-Loop Integrals and Ratio Functions"
}], "Subsection",
 CellChangeTimes->{{3.5679055626293163`*^9, 3.567905588674752*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontSlant->"Italic"],
 ": The one-loop, 6-point NMHV amplitude ",
 StyleBox["integral",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "6"], 
    RowBox[{
     RowBox[{"(", "1", ")"}], ",", "1"}]], TraditionalForm]]],
 " computed via the ",
 StyleBox["scalar",
  FontSlant->"Italic"],
 " box expansion, with \[Epsilon]-regularization"
}], "Subsubsection",
 CellChangeTimes->{{3.567905616470161*^9, 3.567905638550819*^9}, {
  3.567927205148171*^9, 3.56792720560806*^9}}],

Cell[TextData[{
 "Just like the for the ",
 StyleBox["chiral",
  FontSlant->"Italic"],
 " box expansion, the symbolic-level ",
 StyleBox["scalar",
  FontSlant->"Italic"],
 " box expansion is generated by \[OpenCurlyDoubleQuote]",
 StyleBox["scalarBoxExpansion",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.5679056449917183`*^9, 3.567905645253882*^9}, {
  3.5679057215994387`*^9, 3.567905770019127*^9}}],

Cell[BoxData[
 RowBox[{"egScalarBoxExpansion", "=", 
  RowBox[{"scalarBoxExpansion", "[", 
   RowBox[{"6", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.567905678782282*^9, 3.5679057009267387`*^9}, {
  3.567905779403864*^9, 3.567905779860626*^9}}],

Cell[TextData[{
 "And as before, the cyclic-generators of this expansion are extracted using \
\[OpenCurlyDoubleQuote]",
 StyleBox["onlyCyclicSeeds",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]; and the contributions can be represented \
graphically using \[OpenCurlyDoubleQuote]",
 StyleBox["nice",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567905788961926*^9, 3.5679058113003597`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egScalarSeeds", "=", 
   RowBox[{"onlyCyclicSeeds", "[", "egScalarBoxExpansion", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.567905814235145*^9, 3.567905823468381*^9}, {
  3.5679059144142303`*^9, 3.567905922788801*^9}}],

Cell[TextData[{
 "The purely symbolic objects appearing in this expression such as \
\[OpenCurlyDoubleQuote]s",
 StyleBox["calarBox",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] can be converted into analytic formulae using \
\[OpenCurlyDoubleQuote]",
 StyleBox["integrate",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.5679058622005577`*^9, 3.567905902301371*^9}, {
  3.567905939139032*^9, 3.567905939246175*^9}, {3.5679084586862707`*^9, 
  3.5679084587736263`*^9}}],

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{"integrate", "[", "egScalarSeeds", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.567905905800802*^9, 3.567905937630743*^9}}],

Cell[TextData[{
 "Like the function \[OpenCurlyDoubleQuote]",
 StyleBox["analyticIntegrand",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote], the function \[OpenCurlyDoubleQuote]",
 StyleBox["analyticIntegral",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] converts ",
 StyleBox["all",
  FontSlant->"Italic"],
 " the symbolic objects\[LongDash]including the all instances of \
\[OpenCurlyDoubleQuote]",
 StyleBox["scalarBox",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] \[OpenCurlyDoubleQuote]",
 StyleBox["onShellGraph",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[_][",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] \[OpenCurlyDoubleQuote]",
 StyleBox["amp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n",
  FontFamily->"Times New Roman Italic"],
 "_,",
 StyleBox["k_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] etc.\[LongDash]into canonical, integrated \
superfunctions of the form described above:"
}], "Text",
 CellChangeTimes->{{3.567906540203877*^9, 3.56790656955793*^9}, {
   3.5679066011475887`*^9, 3.567906633538587*^9}, 3.567906682428759*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egScalarBoxIntegral", "=", 
   RowBox[{"analyticIntegral", "[", "egScalarBoxExpansion", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"random", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.567906706430285*^9, 3.5679067518862553`*^9}}],

Cell[TextData[{
 "As before, this set of superfunctions can be evaluated at some point using \
the function \[OpenCurlyDoubleQuote]",
 StyleBox["evaluate",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{3.567906776005344*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"egNumericScalarBoxIntegral", "=", 
   RowBox[{"evaluate", "[", "egScalarBoxIntegral", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.567906787511302*^9, 3.567906845052223*^9}}],

Cell[TextData[{
 "And a particular component can be extracted using the function \
\[OpenCurlyDoubleQuote]",
 StyleBox["superComponent",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["component",
  FontFamily->"Times New Roman Italic"],
 "__][",
 StyleBox["superFunction",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote];\[LineSeparator]for example, the supercomponent \
proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "3"], ")"}], "4"], TraditionalForm]]],
 " would be computed using:"
}], "Text",
 CellChangeTimes->{{3.567903630940475*^9, 3.567903649839308*^9}, {
  3.567906878461042*^9, 3.567906889849195*^9}}],

Cell[BoxData[{
 RowBox[{"egScalarBoxComponent", "=", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
   "[", "egNumericScalarBoxIntegral", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"egNumericAmpComponent", "=", 
  RowBox[{"N", "[", 
   RowBox[{"%", ",", "15"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5679036583865232`*^9, 3.567903682849859*^9}, {
  3.567906892283593*^9, 3.5679069113324947`*^9}, {3.567907988520905*^9, 
  3.567907998536419*^9}}],

Cell["\<\
We can check that the divergence of this amplitude is equal to the divergence \
tree-amplitude times the one-loop MHV amplitude\
\>", "Text",
 CellChangeTimes->{{3.567906918712914*^9, 3.567906948184416*^9}, {
  3.56790766059164*^9, 3.5679076682309303`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
  "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"analyticIntegral", "[", 
    RowBox[{
     RowBox[{"amp", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "*", 
     RowBox[{"scalarBoxExpansion", "[", 
      RowBox[{"6", ",", "0"}], "]"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"egMHVtimesTree", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"N", "[", 
    RowBox[{"%", ",", "15"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5679076195738783`*^9, 3.567907641707994*^9}, {
  3.567908001808587*^9, 3.567908023310679*^9}}],

Cell["So that we find that the ratio function is then finite:", "Text",
 CellChangeTimes->{{3.567907793784984*^9, 3.567907794717011*^9}, {
  3.567907967505178*^9, 3.5679079850299788`*^9}, {3.567908031364306*^9, 
  3.567908033618218*^9}}],

Cell[BoxData[
 RowBox[{"egRatioFunctionComponentViaScalarBoxes", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"egNumericAmpComponent", "-", "egMHVtimesTree"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.567908035018984*^9, 3.5679080539555817`*^9}, {
  3.567908172650247*^9, 3.5679081795226316`*^9}, {3.5679268460042458`*^9, 
  3.567926848869067*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["More concise evalutation of the ratio function", "Subsubsection",
 CellChangeTimes->{{3.567908068154099*^9, 3.567908079079482*^9}, {
  3.5679083597041607`*^9, 3.5679083703323717`*^9}}],

Cell[TextData[{
 "As with everything else defined by the \[OpenCurlyDoubleQuote]",
 StyleBox["loop_amplitudes",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] package, there is a more efficient and direct way \
to evaluate the ratio function\[LongDash]namely, using \
\[OpenCurlyDoubleQuote]",
 StyleBox["ratioIntegral",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n",
  FontFamily->"Times New Roman Italic"],
 "_,",
 StyleBox["k",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]; using this, we can check the computation \
above:"
}], "Text",
 CellChangeTimes->{{3.5679080863349037`*^9, 3.5679081698083687`*^9}}],

Cell[BoxData[{
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
   "[", 
   RowBox[{"evaluate", "[", 
    RowBox[{"ratioIntegral", "[", 
     RowBox[{"6", ",", "1"}], "]"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "15"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "==", "egRatioFunctionComponentViaScalarBoxes"}]}], "Input",
 CellChangeTimes->{{3.567908187803158*^9, 3.5679082698711443`*^9}, 
   3.568382344764697*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Chiral",
  FontSlant->"Italic"],
 " Box Expansion of One-Loop Integrals and Ratio Functions"
}], "Subsection",
 CellChangeTimes->{{3.5679055626293163`*^9, 3.567905588674752*^9}, {
  3.567908416858676*^9, 3.567908417225133*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontSlant->"Italic"],
 ": The one-loop, 6-particle NMHV amplitude ",
 StyleBox["integral",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "6"], 
    RowBox[{
     RowBox[{"(", "1", ")"}], ",", "1"}]], TraditionalForm]]],
 " computed via the ",
 StyleBox["chiral",
  FontSlant->"Italic"],
 " box expansion, with \[Epsilon]-regularization"
}], "Subsubsection",
 CellChangeTimes->{{3.567905616470161*^9, 3.567905638550819*^9}, {
  3.567927059416916*^9, 3.567927059844705*^9}}],

Cell[TextData[{
 "Just like the for the ",
 StyleBox["chiral",
  FontSlant->"Italic"],
 " box expansion, the symbolic-level ",
 StyleBox["scalar",
  FontSlant->"Italic"],
 " box expansion is generated by \[OpenCurlyDoubleQuote]",
 StyleBox["scalarBoxExpansion",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.5679056449917183`*^9, 3.567905645253882*^9}, {
  3.5679057215994387`*^9, 3.567905770019127*^9}}],

Cell[BoxData[
 RowBox[{"egChiralBoxExpansion", "=", 
  RowBox[{"chiralBoxExpansion", "[", 
   RowBox[{"6", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.567905678782282*^9, 3.5679057009267387`*^9}, {
  3.567905779403864*^9, 3.567905779860626*^9}, {3.567908423825266*^9, 
  3.56790843018871*^9}}],

Cell[TextData[{
 "And as before, the cyclic-generators of this expansion are extracted using \
\[OpenCurlyDoubleQuote]",
 StyleBox["onlyCyclicSeeds",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]; and the contributions can be represented \
graphically using \[OpenCurlyDoubleQuote]",
 StyleBox["nice",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.567905788961926*^9, 3.5679058113003597`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egChiralSeeds", "=", 
   RowBox[{"onlyCyclicSeeds", "[", "egChiralBoxExpansion", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.567905814235145*^9, 3.567905823468381*^9}, {
  3.5679059144142303`*^9, 3.567905922788801*^9}, {3.5679084416734333`*^9, 
  3.5679084466835833`*^9}}],

Cell[TextData[{
 "The purely symbolic objects appearing in this expression such as \
\[OpenCurlyDoubleQuote]",
 StyleBox["chiralBox",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[_][",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] can be converted into analytic formulae using \
\[OpenCurlyDoubleQuote]",
 StyleBox["integrate",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{{3.5679058622005577`*^9, 3.567905902301371*^9}, {
  3.567905939139032*^9, 3.567905939246175*^9}, {3.567908470608585*^9, 
  3.5679084836443567`*^9}}],

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{"integrate", "[", "egChiralSeeds", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.567905905800802*^9, 3.567905937630743*^9}, {
  3.56790848827744*^9, 3.5679084904075613`*^9}}],

Cell[TextData[{
 "Like the function \[OpenCurlyDoubleQuote]",
 StyleBox["analyticIntegrand",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote], the function \[OpenCurlyDoubleQuote]",
 StyleBox["analyticIntegral",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] converts ",
 StyleBox["all",
  FontSlant->"Italic"],
 " the symbolic objects\[LongDash]including the all instances of \
\[OpenCurlyDoubleQuote]",
 StyleBox["chiralBox",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[_][",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] \[OpenCurlyDoubleQuote]",
 StyleBox["onShellGraph",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[_][",
 StyleBox["legList",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote] \[OpenCurlyDoubleQuote]",
 StyleBox["amp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n",
  FontFamily->"Times New Roman Italic"],
 "_,",
 StyleBox["k_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote] etc.\[LongDash]into canonical, integrated \
superfunctions of the form described above:"
}], "Text",
 CellChangeTimes->{{3.567906540203877*^9, 3.56790656955793*^9}, {
   3.5679066011475887`*^9, 3.567906633538587*^9}, 3.567906682428759*^9, {
   3.567908682987701*^9, 3.567908696617518*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egChiralBoxIntegral", "=", 
   RowBox[{"analyticIntegral", "[", "egChiralBoxExpansion", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"random", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.567906706430285*^9, 3.5679067518862553`*^9}, {
  3.567908702451213*^9, 3.567908710314151*^9}}],

Cell[TextData[{
 "As before, this set of superfunctions can be evaluated at some point using \
the function \[OpenCurlyDoubleQuote]",
 StyleBox["evaluate",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["expression_",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote]:"
}], "Text",
 CellChangeTimes->{3.567906776005344*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"egNumericChiralBoxIntegral", "=", 
   RowBox[{"evaluate", "[", "egChiralBoxIntegral", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.567906787511302*^9, 3.567906845052223*^9}, {
  3.567908718413089*^9, 3.5679087254085007`*^9}}],

Cell[TextData[{
 "And a particular component can be extracted using the function \
\[OpenCurlyDoubleQuote]",
 StyleBox["superComponent",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["component",
  FontFamily->"Times New Roman Italic"],
 "__][",
 StyleBox["superFunction",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote];\[LineSeparator]for example, the supercomponent \
proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "3"], ")"}], "4"], TraditionalForm]]],
 " would be computed using:"
}], "Text",
 CellChangeTimes->{{3.567903630940475*^9, 3.567903649839308*^9}, {
  3.567906878461042*^9, 3.567906889849195*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
  "[", "egNumericChiralBoxIntegral", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egChiralBoxComponent", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"N", "[", 
    RowBox[{"%", ",", "15"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5679036583865232`*^9, 3.567903682849859*^9}, {
  3.567906892283593*^9, 3.5679069113324947`*^9}, {3.567907988520905*^9, 
  3.567907998536419*^9}, {3.567908735114242*^9, 3.567908743444838*^9}, {
  3.567926457926538*^9, 3.567926459492532*^9}, {3.568455624954322*^9, 
  3.5684556285523863`*^9}}],

Cell["\<\
We can check that the divergence of this amplitude is equal to the divergence \
tree-amplitude times the one-loop MHV amplitude\
\>", "Text",
 CellChangeTimes->{{3.567906918712914*^9, 3.567906948184416*^9}, {
  3.56790766059164*^9, 3.5679076682309303`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
  "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"analyticIntegral", "[", 
    RowBox[{
     RowBox[{"amp", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "*", 
     RowBox[{"chiralBoxExpansion", "[", 
      RowBox[{"6", ",", "0"}], "]"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"egMHVtimesTree", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"N", "[", 
    RowBox[{"%", ",", "15"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5679076195738783`*^9, 3.567907641707994*^9}, {
  3.567908001808587*^9, 3.567908023310679*^9}, {3.567926483164217*^9, 
  3.567926484995517*^9}}],

Cell["So that we find that the ratio function is then finite:", "Text",
 CellChangeTimes->{{3.567907793784984*^9, 3.567907794717011*^9}, {
  3.567907967505178*^9, 3.5679079850299788`*^9}, {3.567908031364306*^9, 
  3.567908033618218*^9}}],

Cell[BoxData[
 RowBox[{"egRatioFunctionComponentViaChiralBoxes", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"egChiralBoxComponent", "-", "egMHVtimesTree"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.567908035018984*^9, 3.5679080539555817`*^9}, {
   3.567908172650247*^9, 3.5679081795226316`*^9}, {3.5679268248989162`*^9, 
   3.5679268289920073`*^9}, 3.568455646022993*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check that the ",
 StyleBox["chiral",
  FontSlant->"Italic"],
 " box computation of the ratio function matches the ",
 StyleBox["scalar",
  FontSlant->"Italic"],
 " box ratio function"
}], "Subsubsection",
 CellChangeTimes->{{3.567926911288438*^9, 3.567926935909029*^9}}],

Cell[BoxData[
 RowBox[{"egRatioFunctionComponentViaChiralBoxes", "==", 
  "egRatioFunctionComponentViaScalarBoxes"}]], "Input",
 CellChangeTimes->{{3.567926950613958*^9, 3.56792695574823*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["More concise evalutation of the ratio function", "Subsubsection",
 CellChangeTimes->{{3.567908068154099*^9, 3.567908079079482*^9}, {
  3.5679083597041607`*^9, 3.5679083703323717`*^9}}],

Cell[TextData[{
 "As with everything else defined by the \[OpenCurlyDoubleQuote]",
 StyleBox["loop_amplitudes",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] package, there is a more efficient and direct way \
to evaluate the ratio function using chiral boxes\[LongDash]namely, using \
\[OpenCurlyDoubleQuote]",
 StyleBox["chiralRatioIntegral",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n",
  FontFamily->"Times New Roman Italic"],
 "_,",
 StyleBox["k",
  FontFamily->"Times New Roman Italic"],
 "_]\[CloseCurlyDoubleQuote]; using this, we can check the computation \
above:"
}], "Text",
 CellChangeTimes->{{3.5679080863349037`*^9, 3.5679081698083687`*^9}, {
  3.567927576843745*^9, 3.567927591993352*^9}}],

Cell[BoxData[{
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{"p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
   "[", 
   RowBox[{"evaluate", "[", 
    RowBox[{"chiralRatioIntegral", "[", 
     RowBox[{"6", ",", "1"}], "]"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "15"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "==", "egRatioFunctionComponentViaScalarBoxes"}]}], "Input",
 CellChangeTimes->{{3.567908187803158*^9, 3.5679082698711443`*^9}, {
   3.567926966815749*^9, 3.5679269708357153`*^9}, 3.567927573384386*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation One Loop Ratio Functions", "Section",
 CellChangeTimes->{{3.56792715342255*^9, 3.567927169684338*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Exempli Gratia",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.567927176091523*^9, 3.567927179645295*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "8-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]]],
 "MHV Ratio Function"
}], "Subsubsection",
 CellChangeTimes->{{3.567927186475168*^9, 3.567927227878519*^9}}],

Cell["Choose random (positive) kinematics:", "Text",
 CellChangeTimes->{{3.567927235751161*^9, 3.567927241462908*^9}}],

Cell[BoxData[{
 RowBox[{"randomPositiveZs", "[", "8", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.567927232172989*^9, 3.567927253448135*^9}, {
  3.5679274125581417`*^9, 3.567927415279233*^9}}],

Cell["\<\
Compute the amplitude using both the scalar boxes and the chiral boxes:\
\>", "Text",
 CellChangeTimes->{{3.56792764512586*^9, 3.567927661419652*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nRatioFunction", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"ratioIntegral", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nRatioFunctionViaChiralBoxes", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"chiralRatioIntegral", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5679275002932587`*^9, 3.567927534894704*^9}, {
  3.567927606086013*^9, 3.5679276428263597`*^9}}],

Cell[TextData[{
 "Extract the component of the ratio function proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "1"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "5"], ")"}], "4"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.567927694947756*^9, 3.567927708967567*^9}}],

Cell[BoxData[{
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
    "m", ",", "p", ",", "p", ",", "p", ",", "p", ",", "m", ",", "p", ",", 
     "p"}], "]"}], "[", 
   RowBox[{"N", "[", 
    RowBox[{"nRatioFunction", ",", "50"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
    "m", ",", "p", ",", "p", ",", "p", ",", "p", ",", "m", ",", "p", ",", 
     "p"}], "]"}], "[", 
   RowBox[{"N", "[", 
    RowBox[{"nRatioFunctionViaChiralBoxes", ",", "50"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", "%"}]}], "Input",
 CellChangeTimes->{{3.567927489573845*^9, 3.567927494744728*^9}, {
  3.567927710649535*^9, 3.567927747697371*^9}, {3.567927849010302*^9, 
  3.567927896109055*^9}, {3.5683825846715918`*^9, 3.568382590510928*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "10-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "3"], TraditionalForm]]],
 "MHV Ratio Function"
}], "Subsubsection",
 CellChangeTimes->{{3.567927186475168*^9, 3.567927227878519*^9}, {
  3.567927916729678*^9, 3.567927919321216*^9}}],

Cell["Choose random (positive) kinematics:", "Text",
 CellChangeTimes->{{3.567927235751161*^9, 3.567927241462908*^9}}],

Cell[BoxData[{
 RowBox[{"randomPositiveZs", "[", "10", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.567927232172989*^9, 3.567927253448135*^9}, {
  3.5679274125581417`*^9, 3.567927415279233*^9}, {3.5679279214505167`*^9, 
  3.56792792171338*^9}}],

Cell["\<\
Compute the amplitude using both the scalar boxes and the chiral boxes:\
\>", "Text",
 CellChangeTimes->{{3.56792764512586*^9, 3.567927661419652*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nRatioFunction", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"ratioIntegral", "[", 
      RowBox[{"10", ",", "3"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nRatioFunctionViaChiralBoxes", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"chiralRatioIntegral", "[", 
      RowBox[{"10", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5679275002932587`*^9, 3.567927534894704*^9}, {
  3.567927606086013*^9, 3.5679276428263597`*^9}, {3.56792792710682*^9, 
  3.567927930098371*^9}}],

Cell[TextData[{
 "Extract the component of the ratio function proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "1"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "5"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "9"], ")"}], "4"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.567927694947756*^9, 3.567927708967567*^9}, {
  3.567927936936817*^9, 3.5679279535758333`*^9}}],

Cell[BoxData[{
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
    "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p", ",", "p",
      ",", "m", ",", "p"}], "]"}], "[", 
   RowBox[{"N", "[", 
    RowBox[{"nRatioFunction", ",", "50"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
    "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p", ",", "p",
      ",", "m", ",", "p"}], "]"}], "[", 
   RowBox[{"N", "[", 
    RowBox[{"nRatioFunctionViaChiralBoxes", ",", "50"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", "%"}]}], "Input",
 CellChangeTimes->{{3.567927489573845*^9, 3.567927494744728*^9}, {
  3.567927710649535*^9, 3.567927747697371*^9}, {3.567927849010302*^9, 
  3.567927896109055*^9}, {3.567927956153652*^9, 3.567927960832275*^9}, {
  3.568382624818614*^9, 3.568382630052463*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "12-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "4"], TraditionalForm]]],
 "MHV Ratio Function"
}], "Subsubsection",
 CellChangeTimes->{{3.567927186475168*^9, 3.567927227878519*^9}, {
  3.567927916729678*^9, 3.567927919321216*^9}, {3.567927983700376*^9, 
  3.5679279856359663`*^9}}],

Cell["Choose random (positive) kinematics:", "Text",
 CellChangeTimes->{{3.567927235751161*^9, 3.567927241462908*^9}}],

Cell[BoxData[{
 RowBox[{"randomPositiveZs", "[", "12", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.567927232172989*^9, 3.567927253448135*^9}, {
  3.5679274125581417`*^9, 3.567927415279233*^9}, {3.5679279214505167`*^9, 
  3.56792792171338*^9}, {3.56792798747766*^9, 3.5679279875280247`*^9}}],

Cell["\<\
Compute the amplitude using both the scalar boxes and the chiral boxes:\
\>", "Text",
 CellChangeTimes->{{3.56792764512586*^9, 3.567927661419652*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nRatioFunction", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"ratioIntegral", "[", 
      RowBox[{"12", ",", "4"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nRatioFunctionViaChiralBoxes", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"chiralRatioIntegral", "[", 
      RowBox[{"12", ",", "4"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5679275002932587`*^9, 3.567927534894704*^9}, {
  3.567927606086013*^9, 3.5679276428263597`*^9}, {3.56792792710682*^9, 
  3.567927930098371*^9}, {3.567927991822104*^9, 3.5679279942936296`*^9}}],

Cell[TextData[{
 "Extract the component of the ratio function proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "1"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "4"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "7"], ")"}], "4"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["\[Eta]", "10"], ")"}], "4"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.567927694947756*^9, 3.567927708967567*^9}, {
  3.567927936936817*^9, 3.5679279535758333`*^9}, {3.567928009212289*^9, 
  3.567928023242738*^9}}],

Cell[BoxData[{
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
    "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "m", ",", "p",
      ",", "p", ",", "m", ",", "p", ",", "p"}], "]"}], "[", 
   RowBox[{"N", "[", 
    RowBox[{"nRatioFunction", ",", "50"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "[", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
    "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "m", ",", "p",
      ",", "p", ",", "m", ",", "p", ",", "p"}], "]"}], "[", 
   RowBox[{"N", "[", 
    RowBox[{"nRatioFunctionViaChiralBoxes", ",", "50"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", "%"}]}], "Input",
 CellChangeTimes->{{3.567927489573845*^9, 3.567927494744728*^9}, {
  3.567927710649535*^9, 3.567927747697371*^9}, {3.567927849010302*^9, 
  3.567927896109055*^9}, {3.567927956153652*^9, 3.567927960832275*^9}, {
  3.567928027106852*^9, 3.567928044682769*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
EvaluationCompletionAction->{},
WindowSize->{1692, 1046},
WindowMargins->{{Automatic, 106}, {-156, Automatic}},
Background->RGBColor[0.965927, 0.985016, 0.999908],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, \
2012)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Title"], CellFrame -> {{0, 0}, {2, 0}}, TextAlignment -> 
    Center, TextJustification -> 0.5, FontFamily -> "Mathematica5", FontSize -> 
    64, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False}, FontColor -> 
    RGBColor[0.03530937666895552, 0.14023041123064012`, 0.618951705195697]], 
   Cell[
    StyleData["Section"], CellFrame -> {{0, 0}, {2, 0}}, CellDingbat -> None, 
    FontFamily -> "Palatino Bold Italic", FontSize -> 48, FontWeight -> 
    "Plain", FontSlant -> "Plain", FontColor -> 
    RGBColor[0.6, 0.11371023117418173`, 0.17253376058594644`]], 
   Cell[
    StyleData["Subsection"], CellDingbat -> "\[GrayCircle]", FontFamily -> 
    "Palatino Bold", FontSize -> 36, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontColor -> 
    RGBColor[0.07238879987792783, 0.20151064316777295`, 0.7329213397421225]], 
   
   Cell[
    StyleData["Subsubsection"], CellDingbat -> "\[FilledDiamond]", FontFamily -> 
    "Palatino", FontSize -> 24, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontColor -> 
    RGBColor[0.6902876325627527, 0.1539482719157702, 0.2247348744945449]], 
   Cell[
    StyleData["Input"], PageWidth -> WindowWidth, 
    CellFrame -> {{2, 2}, {0, 2}}, CellMargins -> {{66, 10}, {0, 10}}, 
    FontFamily -> "Times", FontSize -> 24, FontWeight -> "Bold", FontSlant -> 
    "Plain", Background -> RGBColor[0.960418, 0.955352, 0.96054]], 
   Cell[
    StyleData["Output"], CellFrame -> {{2, 2}, {2, 0}}, 
    CellMargins -> {{66, 10}, {10, 0}}, FontFamily -> "Times", FontSize -> 24,
     FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.816251, 0.81622, 0.816236]], 
   Cell[
    StyleData["Text"], FontFamily -> "Georgia", FontSize -> 24, FontWeight -> 
    "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Item"], CellDingbat -> "\[FilledSquare]", FontFamily -> 
    "Palatino Italic", FontSize -> 24, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontColor -> RGBColor[0., 0., 0.]], 
   Cell[
    StyleData["$Output"], CellFrame -> {{2, 2}, {0, 0}}, MenuSortingValue -> 
    10000, FontFamily -> "Times", FontSize -> 24, FontWeight -> "Plain", 
    FontSlant -> "Plain", Background -> 
    RGBColor[0.774136, 0.774105, 0.774121]]}, Visible -> False, 
  FrontEndVersion -> 
  "8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, 2012)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 111, 1, 100, "Section"],
Cell[693, 25, 310, 6, 42, "Text"],
Cell[CellGroupData[{
Cell[1028, 35, 470, 10, 81, "Input"],
Cell[1501, 47, 9915, 211, 332, "Print"]
}, Open  ]],
Cell[11431, 261, 441, 11, 42, "Text"],
Cell[11875, 274, 217, 5, 52, "Input"],
Cell[12095, 281, 147, 2, 41, "Text"],
Cell[12245, 285, 1276, 32, 143, "Input"],
Cell[13524, 319, 488, 12, 42, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14049, 336, 104, 1, 100, "Section"],
Cell[CellGroupData[{
Cell[14178, 341, 178, 2, 60, "Subsection"],
Cell[CellGroupData[{
Cell[14381, 347, 455, 13, 42, "Subsubsection"],
Cell[14839, 362, 548, 19, 44, "Text"],
Cell[15390, 383, 371, 9, 83, "Input"],
Cell[15764, 394, 751, 18, 75, "Text"],
Cell[16518, 414, 491, 11, 84, "Input"],
Cell[17012, 427, 44008, 691, 216, "Text"],
Cell[61023, 1120, 517, 13, 75, "Text"],
Cell[61543, 1135, 138, 2, 53, "Input"],
Cell[61684, 1139, 284, 8, 43, "Text"],
Cell[61971, 1149, 106, 1, 53, "Input"],
Cell[62080, 1152, 400, 12, 43, "Text"],
Cell[62483, 1166, 232, 4, 53, "Input"],
Cell[62718, 1172, 719, 22, 81, "Text"],
Cell[63440, 1196, 387, 8, 53, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63876, 1210, 235, 6, 60, "Subsection"],
Cell[64114, 1218, 169, 4, 43, "Text"],
Cell[CellGroupData[{
Cell[64308, 1226, 589, 20, 42, "Subsubsection"],
Cell[64900, 1248, 373, 11, 43, "Text"],
Cell[65276, 1261, 389, 8, 84, "Input"],
Cell[65668, 1271, 717, 20, 75, "Text"],
Cell[66388, 1293, 354, 8, 83, "Input"],
Cell[66745, 1303, 655, 20, 73, "Text"],
Cell[67403, 1325, 509, 14, 52, "Input"],
Cell[67915, 1341, 1004, 33, 73, "Text"],
Cell[68922, 1376, 319, 7, 83, "Input"],
Cell[69244, 1385, 383, 11, 42, "Text"],
Cell[69630, 1398, 205, 3, 52, "Input"],
Cell[69838, 1403, 678, 21, 80, "Text"],
Cell[70519, 1426, 301, 6, 52, "Input"],
Cell[70823, 1434, 157, 3, 41, "Text"],
Cell[70983, 1439, 234, 3, 83, "Input"],
Cell[71220, 1444, 120, 1, 41, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71389, 1451, 249, 7, 60, "Subsection"],
Cell[CellGroupData[{
Cell[71663, 1462, 278, 8, 42, "Subsubsection"],
Cell[71944, 1472, 155, 3, 41, "Text"],
Cell[72102, 1477, 206, 4, 83, "Input"],
Cell[72311, 1483, 556, 16, 42, "Text"],
Cell[72870, 1501, 444, 9, 52, "Input"],
Cell[73317, 1512, 363, 10, 42, "Text"],
Cell[73683, 1524, 213, 4, 41, "Text"],
Cell[73899, 1530, 394, 9, 52, "Input"],
Cell[74296, 1541, 515, 15, 49, "Text"],
Cell[74814, 1558, 543, 11, 52, "Input"],
Cell[75360, 1571, 505, 11, 52, "Input"],
Cell[75868, 1584, 149, 2, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76054, 1591, 228, 7, 42, "Subsubsection"],
Cell[76285, 1600, 155, 3, 41, "Text"],
Cell[76443, 1605, 179, 3, 83, "Input"],
Cell[76625, 1610, 556, 16, 42, "Text"],
Cell[77184, 1628, 396, 8, 52, "Input"],
Cell[77583, 1638, 363, 10, 42, "Text"],
Cell[77949, 1650, 213, 4, 41, "Text"],
Cell[78165, 1656, 346, 8, 52, "Input"],
Cell[78514, 1666, 596, 19, 49, "Text"],
Cell[79113, 1687, 516, 11, 52, "Input"],
Cell[79632, 1700, 475, 11, 52, "Input"],
Cell[80110, 1713, 149, 2, 52, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80320, 1722, 125, 1, 100, "Section"],
Cell[CellGroupData[{
Cell[80470, 1727, 205, 5, 60, "Subsection"],
Cell[CellGroupData[{
Cell[80700, 1736, 564, 19, 42, "Subsubsection"],
Cell[81267, 1757, 536, 17, 42, "Text"],
Cell[81806, 1776, 254, 5, 52, "Input"],
Cell[82063, 1783, 633, 19, 73, "Text"],
Cell[82699, 1804, 321, 7, 83, "Input"],
Cell[83023, 1813, 707, 21, 73, "Text"],
Cell[83733, 1836, 171, 3, 52, "Input"],
Cell[83907, 1841, 1457, 47, 103, "Text"],
Cell[85367, 1890, 312, 7, 83, "Input"],
Cell[85682, 1899, 359, 11, 42, "Text"],
Cell[86044, 1912, 212, 4, 52, "Input"],
Cell[86259, 1918, 715, 22, 80, "Text"],
Cell[86977, 1942, 525, 11, 83, "Input"],
Cell[87505, 1955, 267, 5, 41, "Text"],
Cell[87775, 1962, 674, 18, 83, "Input"],
Cell[88452, 1982, 237, 3, 41, "Text"],
Cell[88692, 1987, 383, 8, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89112, 2000, 190, 2, 39, "Subsubsection"],
Cell[89305, 2004, 684, 20, 73, "Text"],
Cell[89992, 2026, 567, 14, 113, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90608, 2046, 254, 6, 60, "Subsection"],
Cell[CellGroupData[{
Cell[90887, 2056, 568, 19, 42, "Subsubsection"],
Cell[91458, 2077, 536, 17, 42, "Text"],
Cell[91997, 2096, 302, 6, 52, "Input"],
Cell[92302, 2104, 633, 19, 73, "Text"],
Cell[92938, 2125, 374, 8, 83, "Input"],
Cell[93315, 2135, 708, 21, 73, "Text"],
Cell[94026, 2158, 221, 4, 52, "Input"],
Cell[94250, 2164, 1510, 48, 103, "Text"],
Cell[95763, 2214, 361, 8, 83, "Input"],
Cell[96127, 2224, 359, 11, 42, "Text"],
Cell[96489, 2237, 263, 5, 52, "Input"],
Cell[96755, 2244, 715, 22, 80, "Text"],
Cell[97473, 2268, 660, 13, 83, "Input"],
Cell[98136, 2283, 267, 5, 41, "Text"],
Cell[98406, 2290, 723, 19, 83, "Input"],
Cell[99132, 2311, 237, 3, 41, "Text"],
Cell[99372, 2316, 408, 8, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99817, 2329, 289, 9, 39, "Subsubsection"],
Cell[100109, 2340, 192, 3, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100338, 2348, 190, 2, 39, "Subsubsection"],
Cell[100531, 2352, 758, 21, 73, "Text"],
Cell[101292, 2375, 621, 14, 113, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101974, 2396, 119, 1, 100, "Section"],
Cell[CellGroupData[{
Cell[102118, 2401, 144, 2, 60, "Subsection"],
Cell[CellGroupData[{
Cell[102287, 2407, 212, 7, 42, "Subsubsection"],
Cell[102502, 2416, 118, 1, 41, "Text"],
Cell[102623, 2419, 230, 4, 83, "Input"],
Cell[102856, 2425, 160, 3, 41, "Text"],
Cell[103019, 2430, 585, 15, 83, "Input"],
Cell[103607, 2447, 417, 13, 49, "Text"],
Cell[104027, 2462, 877, 22, 113, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104941, 2489, 262, 8, 42, "Subsubsection"],
Cell[105206, 2499, 118, 1, 41, "Text"],
Cell[105327, 2502, 281, 5, 83, "Input"],
Cell[105611, 2509, 160, 3, 41, "Text"],
Cell[105774, 2514, 635, 16, 83, "Input"],
Cell[106412, 2532, 598, 19, 49, "Text"],
Cell[107013, 2553, 964, 23, 113, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108014, 2581, 313, 9, 42, "Subsubsection"],
Cell[108330, 2592, 118, 1, 41, "Text"],
Cell[108451, 2595, 328, 5, 83, "Input"],
Cell[108782, 2602, 160, 3, 41, "Text"],
Cell[108945, 2607, 683, 16, 83, "Input"],
Cell[109631, 2625, 778, 25, 49, "Text"],
Cell[110412, 2652, 1004, 23, 113, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

